Intersections of the automorphism and the Ekedahl-Oort strata in $M_2$

We compute the intersections between the automorphism strata and the pullback by the Torelli map of the Ekedahl-Oort strata inside the moduli space of genus two curves. We first describe explicitly which possible automorphism groups a genus two curve can have over a field of positive characteristic, and parametrise the families of curves with a prescribed automorphism group. Then, we describe an algorithm to compute the strata of genus two curves whose Jacobian variety has a fixed Ekedahl-Oort type. Finally, we compute the dimension and number of irreducible components of the intersections between the strata.

==> anc/README.md <==
# Intersections of strata in the moduli space of genus 2 curves
This is some code for my article on **Intersections of the automorphism and Ekedahl-Oort strata in the moduli space of genus two curves**.

There are two main files, a Magma file where most of the computations of the paper are done, and a Mathematica file that I have used to help with some easier tasks.

This Magma file `Strata_in_the_moduli_space_of_genus_2_curves.m` contains explicit computations in the moduli space of genus 2 curves, such as:
- The description of the automorphism strata in terms of the Igusa invariants, and the study of their geometric properties.
- The construction of universal families of genus two curves with those automorphism groups.
- The construction of the quotients of genus two curves by automorphisms of order 2, as described in the paper.
- The computation of the Ekedahl-Oort strata in positive characteristic using Hasse-Witt matrices.

In the Mathematica file `Some_calculations_related_to_the_description_of_strata.nb`, we check the formulas to express the Igusa invariants in terms of the $x$-coordinates of the Weierstrass points of the curves, and we compute models for the curves admitting a given automorphism group.


==> anc/Some_calculations_related_to_the_description_of_strata.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    193558,       5450]
NotebookOptionsPosition[    175561,       5141]
NotebookOutlinePosition[    175950,       5157]
CellTagsIndexPosition[    175907,       5154]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Some calculations related to the description of strata inside of the moduli \
space of genus two curve\
\>", "Title",
 CellChangeTimes->{{3.9609613901266613`*^9, 3.960961415022567*^9}, {
  3.960964899391055*^9, 3.960964918547793*^9}},
 TextAlignment->Center,ExpressionUUID->"c31b4aa0-055d-4339-afed-8d56dbee0edf"],

Cell["Alvaro Gonzalez Hernandez", "Subtitle",
 CellChangeTimes->{{3.960961432271846*^9, 3.960961437009355*^9}},
 TextAlignment->Center,ExpressionUUID->"b5e17fa5-6bf6-4b57-acc0-ced36e26ad19"],

Cell[CellGroupData[{

Cell["Description of the Igusa invariants", "Chapter",
 CellChangeTimes->{{3.960961461595869*^9, 
  3.960961482190961*^9}},ExpressionUUID->"6f55050a-a992-4aa3-8a55-\
192ea990cbbe"],

Cell[TextData[{
 "This is a check that the formulas for the Igusa invariants of the genus 2 \
curve ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "\[LongEqual]", 
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "y^2=f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1c77ef3e-dc40-4e7c-bf35-00baca32eb98"],
 " can be found in terms of symmetric polynomials on the roots of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], "(", 
         StyleBox["x", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f(x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a4f3f001-4b17-4ee5-a8f6-b8fd046e5fdb"],
 "."
}], "Text",
 CellChangeTimes->{{3.9609615267041616`*^9, 
  3.960961642613202*^9}},ExpressionUUID->"1e38ad96-e15b-45d9-a100-\
41153d132a2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"II", "=", 
  RowBox[{"ToExpression", "/@", 
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\</home/aghernandez/Intersections-of-strata-in-the-moduli-space-of-\
genus-2-curves/Equations_Igusa_Invariants_Roots.txt\>\"", ",", 
     "\"\<List\>\""}], " ", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "import", " ", "the", " ", "formula", " ", "for", " ", "the", 
      " ", "Igusa", " ", "invariants", " ", "in", " ", "terms", " ", "of", 
      " ", "the", " ", "roots", " ", "ai"}], ",", " ", 
     RowBox[{"from", " ", "the", " ", "Magma", " ", "implementation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.947309440922636*^9, 3.947309521635331*^9}, {
   3.94730961802601*^9, 3.947309630749069*^9}, {3.9609616442664137`*^9, 
   3.960961682017178*^9}, {3.9609738865161867`*^9, 3.96097388773028*^9}, 
   3.960977734201796*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"b3f38e36-2d0f-41f5-9105-32b2819e5c83"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", "a4"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", "a4"}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", "a4"}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a4", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
             SuperscriptBox["a4", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", 
             SuperscriptBox["a4", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", "a4", " ", "a5"}], "+", 
           RowBox[{"24", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", "a4", " ", 
             "a5"}], "+", 
           RowBox[{"24", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", "a4", " ", "a5"}], 
           "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", "a4", " ", "a5"}], "+", 
           RowBox[{"24", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", "a4", " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a3", "2"], " ", "a4", " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "+", 
           RowBox[{"24", " ", "a1", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "-", 
           RowBox[{"8", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"], " ", "a5"}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a5", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", "a3", " ", 
             SuperscriptBox["a5", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", 
             SuperscriptBox["a5", "2"]}], "+", 
           TemplateBox[{"133"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a2", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a3", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"24", " ", "a1", " ", "a2", " ", "a3", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a2", "2"], " ", "a3", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a3", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a2", " ", 
             SuperscriptBox["a3", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a1", "2"], " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"24", " ", "a1", " ", "a2", " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a2", "2"], " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"24", " ", "a1", " ", "a3", " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"24", " ", "a2", " ", "a3", " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", 
             SuperscriptBox["a3", "2"], " ", "a4", " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", 
             SuperscriptBox["a4", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a2", " ", 
             SuperscriptBox["a4", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a3", " ", 
             SuperscriptBox["a4", "2"], " ", "a5", " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", "a2", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", "a3", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a2", " ", "a3", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a3", "2"], " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a1", " ", "a4", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a2", " ", "a4", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "-", 
           RowBox[{"8", " ", "a3", " ", "a4", " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}], "+", 
           RowBox[{"12", " ", 
             SuperscriptBox["a4", "2"], " ", 
             SuperscriptBox["a5", "2"], " ", 
             SuperscriptBox["a6", "2"]}]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], 
     Short[#, 8]& ], "line" -> 589, "sessionID" -> 34065017087599932457, 
   "byteCount" -> 47286088, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9473094658230057`*^9, 3.9473094880462914`*^9}, 
   3.947309522632831*^9, {3.9473096198100033`*^9, 3.947309633896598*^9}, 
   3.9473096645477877`*^9, 3.953959893134492*^9, 3.9609041536213703`*^9, 
   3.960904216535657*^9, 3.960904995382743*^9, 3.960961954766901*^9, 
   3.960975630971595*^9, 3.960988809366935*^9, 3.9609888918114033`*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"b3b41f1f-8422-4cdf-b2d3-0af6857ee6c7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"perm", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947221485407872*^9, 3.947221522265656*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"29867786-86d0-4704-b0d9-16ac5c517ec8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"{", 
   RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
   "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "set", " ", "of", " ", "roots"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.947221541662284*^9, 3.9472215510740757`*^9}, {
  3.96096168465156*^9, 3.960961688120523*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"c65b12ad-fdef-4807-8d9d-b07d0d4d4b99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.947221543763529*^9, 3.947221551938732*^9}, 
   3.953959893485674*^9, 3.960904247471414*^9, 3.9609619549749117`*^9, 
   3.960988809494729*^9, 3.9609888919326677`*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"93e4c6a4-b848-4ac7-a1f1-c0bfc1497d6f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"These", " ", "are", " ", "symmetric", " ", "polynomials"}], ",", 
   " ", 
   RowBox[{
   "which", " ", "are", " ", "invariant", " ", "under", " ", "the", " ", 
    "action", " ", "of", " ", "S6", " ", "on", " ", "the", " ", "set", " ", 
    "of", " ", "six", " ", "roots"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.960961692177528*^9, 3.9609617372024307`*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"6e6142ba-ab94-438c-b0a8-caef10c90318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sym1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947221994318615*^9, 3.947222002541768*^9}, {
  3.947309728427919*^9, 3.947309729901004*^9}},
 CellLabel->
  "In[593]:=",ExpressionUUID->"03fd1a51-79bb-4bb8-aafd-87d620158636"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sym2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947222072912795*^9, 3.9472221436430683`*^9}, {
  3.9473097327592077`*^9, 3.947309735436985*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"e9167751-51dd-4847-9c15-5fd07ab67e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sym3", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"perm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "6"}], "]"}], "]"}], "]"}], "]"}]}], ")"}], 
        "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.947310282124055*^9, 3.947310290449247*^9}, {
   3.9473106069181547`*^9, 3.947310609049258*^9}, 3.947313413685391*^9, {
   3.947313787783245*^9, 3.947313802704938*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"8ca6c4d7-abae-47c7-9ecf-df34ff95fd77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sym5", "=", 
  RowBox[{"Discriminant", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "a1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "a2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "a3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "a4"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "a5"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "a6"}], ")"}]}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960904665530841*^9, 3.960904666932934*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"d1ebd350-8eae-4a86-84db-1b6319e77371"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a1", "-", "a2"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a1", "-", "a3"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a2", "-", "a3"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a1", "-", "a4"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a2", "-", "a4"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a3", "-", "a4"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a1", "-", "a5"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a2", "-", "a5"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a3", "-", "a5"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a4", "-", "a5"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a1", "-", "a6"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a2", "-", "a6"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a3", "-", "a6"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a4", "-", "a6"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"a5", "-", "a6"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.9609046677848473`*^9, 3.960961969488737*^9, 
  3.960988818244266*^9, 3.9609889000646276`*^9},
 CellLabel->
  "Out[596]=",ExpressionUUID->"c784ea70-25be-41e0-80b6-89ccfc08f438"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", "3"}], "*", "3"}], ")"}]}], "*", "sym1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "9"}], "*", 
          RowBox[{"3", "^", "3"}]}], ")"}]}], "*", 
       RowBox[{"sym1", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"3", "^", "3"}]}], "*", "sym2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "13"}], "*", 
          RowBox[{"3", "^", "6"}]}], ")"}]}], "*", 
       RowBox[{"sym1", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"5", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "4"}], "*", 
          RowBox[{"3", "^", "6"}]}], ")"}]}], "*", "sym1", "*", "sym2"}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "^", "4"}], "/", 
        RowBox[{"3", "^", "3"}]}], "*", "sym3"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "20"}], "*", 
          RowBox[{"3", "^", "7"}]}], ")"}]}], "*", 
       RowBox[{"sym1", "^", "4"}]}], "+", " ", 
      RowBox[{
       RowBox[{"13", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "10"}], "*", 
          RowBox[{"3", "^", "7"}]}], ")"}]}], "*", 
       RowBox[{"sym1", "^", "2"}], "*", "sym2"}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"3", "^", "4"}]}], ")"}]}], "*", "sym1", "*", "sym3"}], "-",
       " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", "2"}], "*", 
          RowBox[{"3", "^", "6"}]}], ")"}]}], "*", 
       RowBox[{"sym2", "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"2", "^", "8"}], "*", "sym5"}]}], "}"}], "-", "II"}], "//", 
  "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "check", " ", "that", " ", "the", " ", "following", " ", 
    "quantities", " ", "match"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.960904303970552*^9, 3.960904311124757*^9}, {
  3.960904429903533*^9, 3.9609045086066504`*^9}, {3.9609045795033073`*^9, 
  3.9609046149090157`*^9}, {3.960905086023944*^9, 3.960905155376052*^9}, {
  3.9609052097330713`*^9, 3.9609052104959784`*^9}, {3.96090532853585*^9, 
  3.960905328916483*^9}, {3.9609617403085423`*^9, 3.960961752151547*^9}},
 CellLabel->
  "In[597]:=",ExpressionUUID->"00968916-e8eb-474e-bb06-4667f0017364"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.960904504180428*^9, 3.9609045097539263`*^9}, {
   3.960904664134018*^9, 3.960904678256174*^9}, 3.9609050286110353`*^9, {
   3.960905095384123*^9, 3.960905145115089*^9}, 3.960905336669463*^9, 
   3.960961974965934*^9, 3.960988821409483*^9, 3.960988903337304*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"e289f59e-57f8-4b03-a916-ce92038ddbff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IIc", "=", 
  RowBox[{
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\</home/aghernandez/Intersections-of-strata-in-the-moduli-space-of-\
genus-2-curves/Equations_Igusa_Invariants_Coefficients.txt\>\"", ",", 
      "\"\<List\>\""}], " ", "]"}]}], " ", "//", "Factor", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "import", " ", "the", " ", "formula", " ", "for", " ", "the", 
      " ", "Igusa", " ", "invariants", " ", "in", " ", "terms", " ", "of", 
      " ", "the", " ", "coefficients"}], ",", " ", 
     RowBox[{"from", " ", "the", " ", "Magma", " ", "implementation"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960975679966692*^9, 3.9609757095356493`*^9}, 
   3.960977727801722*^9},
 CellLabel->
  "In[598]:=",ExpressionUUID->"7f89d401-1e88-4a37-bf8b-2dc5d59f9ab2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"12", " ", 
             SuperscriptBox["f3", "2"]}], "-", 
           RowBox[{"32", " ", "f2", " ", "f4"}], "+", 
           RowBox[{"80", " ", "f1", " ", "f5"}], "-", 
           RowBox[{"480", " ", "f0", " ", "f6"}], "-", 
           RowBox[{"120", " ", "f6", " ", 
             SuperscriptBox["g0", "2"]}], "+", 
           RowBox[{"40", " ", "f5", " ", "g0", " ", "g1"}], "-", 
           RowBox[{"8", " ", "f4", " ", 
             SuperscriptBox["g1", "2"]}], "-", 
           RowBox[{"16", " ", "f4", " ", "g0", " ", "g2"}], "+", 
           RowBox[{"12", " ", "f3", " ", "g1", " ", "g2"}], "-", 
           RowBox[{"8", " ", "f2", " ", 
             SuperscriptBox["g2", "2"]}], "+", 
           RowBox[{
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g2", "2"]}], "-", 
           RowBox[{"4", " ", "g0", " ", 
             SuperscriptBox["g2", "3"]}], "+", 
           RowBox[{"12", " ", "f3", " ", "g0", " ", "g3"}], "-", 
           RowBox[{"16", " ", "f2", " ", "g1", " ", "g3"}], "-", 
           RowBox[{"4", " ", 
             SuperscriptBox["g1", "3"], " ", "g3"}], "+", 
           RowBox[{"40", " ", "f1", " ", "g2", " ", "g3"}], "+", 
           RowBox[{"18", " ", "g0", " ", "g1", " ", "g2", " ", "g3"}], "-", 
           RowBox[{"120", " ", "f0", " ", 
             SuperscriptBox["g3", "2"]}], "-", 
           RowBox[{"27", " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g3", "2"]}]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"256", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"1024", " ", "f0", " ", 
             SuperscriptBox["f2", "3"], " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"1024", " ", 
             SuperscriptBox["f1", "3"], " ", 
             SuperscriptBox["f3", "3"], " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"4608", " ", "f0", " ", "f1", " ", "f2", " ", 
             SuperscriptBox["f3", "3"], " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"6912", " ", 
             SuperscriptBox["f0", "2"], " ", 
             SuperscriptBox["f3", "4"], " ", 
             SuperscriptBox["f4", "2"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"1024", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f2", "3"], " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"4096", " ", "f0", " ", 
             SuperscriptBox["f2", "4"], " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"4608", " ", 
             SuperscriptBox["f1", "3"], " ", "f2", " ", "f3", " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"20480", " ", "f0", " ", "f1", " ", 
             SuperscriptBox["f2", "2"], " ", "f3", " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"1536", " ", "f0", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"36864", " ", 
             SuperscriptBox["f0", "2"], " ", "f2", " ", 
             SuperscriptBox["f3", "2"], " ", 
             SuperscriptBox["f4", "3"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"6912", " ", 
             SuperscriptBox["f1", "4"], " ", 
             SuperscriptBox["f4", "4"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"36864", " ", "f0", " ", 
             SuperscriptBox["f1", "2"], " ", "f2", " ", 
             SuperscriptBox["f4", "4"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"32768", " ", 
             SuperscriptBox["f0", "2"], " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["f4", "4"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"49152", " ", 
             SuperscriptBox["f0", "2"], " ", "f1", " ", "f3", " ", 
             SuperscriptBox["f4", "4"], " ", 
             SuperscriptBox["f5", "2"]}], "+", 
           RowBox[{"65536", " ", 
             SuperscriptBox["f0", "3"], " ", 
             SuperscriptBox["f4", "5"], " ", 
             SuperscriptBox["f5", "2"]}], "-", 
           RowBox[{"1024", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["f2", "2"], " ", 
             SuperscriptBox["f3", "3"], " ", 
             SuperscriptBox["f5", "3"]}], "+", 
           RowBox[{"4096", " ", "f0", " ", 
             SuperscriptBox["f2", "3"], " ", 
             SuperscriptBox["f3", "3"], " ", 
             SuperscriptBox["f5", "3"]}], "+", 
           TemplateBox[{"43007"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"2187", " ", 
             SuperscriptBox["f0", "2"], " ", "f3", " ", 
             SuperscriptBox["g0", "5"], " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"16200", " ", 
             SuperscriptBox["f0", "3"], " ", 
             SuperscriptBox["f1", "2"], " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"31104", " ", 
             SuperscriptBox["f0", "4"], " ", "f2", " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"5670", " ", 
             SuperscriptBox["f0", "2"], " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["g0", "2"], " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"13608", " ", 
             SuperscriptBox["f0", "3"], " ", "f2", " ", 
             SuperscriptBox["g0", "2"], " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"729", " ", "f0", " ", 
             SuperscriptBox["f1", "2"], " ", 
             SuperscriptBox["g0", "4"], " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"1458", " ", 
             SuperscriptBox["f0", "2"], " ", "f2", " ", 
             SuperscriptBox["g0", "4"], " ", "g1", " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"2592", " ", 
             SuperscriptBox["f0", "3"], " ", "f1", " ", "g0", " ", 
             SuperscriptBox["g1", "2"], " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"864", " ", 
             SuperscriptBox["f0", "4"], " ", 
             SuperscriptBox["g1", "3"], " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"216", " ", 
             SuperscriptBox["f0", "3"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g1", "3"], " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"19440", " ", 
             SuperscriptBox["f0", "4"], " ", "f1", " ", "g2", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"7776", " ", 
             SuperscriptBox["f0", "3"], " ", "f1", " ", 
             SuperscriptBox["g0", "2"], " ", "g2", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"729", " ", 
             SuperscriptBox["f0", "2"], " ", "f1", " ", 
             SuperscriptBox["g0", "4"], " ", "g2", " ", 
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"3888", " ", 
             SuperscriptBox["f0", "4"], " ", "g0", " ", "g1", " ", "g2", " ", 
             
             SuperscriptBox["g3", "9"]}], "+", 
           RowBox[{"972", " ", 
             SuperscriptBox["f0", "3"], " ", 
             SuperscriptBox["g0", "3"], " ", "g1", " ", "g2", " ", 
             SuperscriptBox["g3", "9"]}], "-", 
           RowBox[{"11664", " ", 
             SuperscriptBox["f0", "5"], " ", 
             SuperscriptBox["g3", "10"]}], "-", 
           RowBox[{"5832", " ", 
             SuperscriptBox["f0", "4"], " ", 
             SuperscriptBox["g0", "2"], " ", 
             SuperscriptBox["g3", "10"]}], "-", 
           RowBox[{"729", " ", 
             SuperscriptBox["f0", "3"], " ", 
             SuperscriptBox["g0", "4"], " ", 
             SuperscriptBox["g3", "10"]}]}]}], "}"}], Short[#, 8]& ], "line" -> 
   598, "sessionID" -> 34065017087599932457, "byteCount" -> 14502680, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.960975689817816*^9, 3.960975712069001*^9}, 
   3.960988823381422*^9, 3.960988905535453*^9},
 CellLabel->
  "Out[598]=",ExpressionUUID->"e9c3b0b5-a9db-4d11-817c-587de84cb717"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Description of the automorphism strata", "Chapter",
 CellChangeTimes->{{3.96096149007196*^9, 
  3.9609614985647*^9}},ExpressionUUID->"54eb76a3-6cb8-42d6-aef6-032852b1ff1e"],

Cell["\<\
Here, we will compute models for the generic genus two curve admitting an \
automorphism group.\
\>", "Text",
 CellChangeTimes->{{3.960973799734733*^9, 
  3.960973832496604*^9}},ExpressionUUID->"36620800-d73f-4c67-bf45-\
b32fc009dd1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f6", " ", 
    RowBox[{"x", "^", "6"}]}], "+", 
   RowBox[{"f5", " ", 
    RowBox[{"x", "^", "5"}]}], "+", 
   RowBox[{"f4", " ", 
    RowBox[{"x", "^", "4"}]}], "+", 
   RowBox[{"f3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"f2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", " ", 
   RowBox[{"f1", " ", "x"}], "+", "f0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "6"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.885817527118409*^9, 3.885817557888924*^9}, {
  3.897127640645821*^9, 3.8971276637883472`*^9}, {3.8971305969946623`*^9, 
  3.897130609689436*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"13a3f08d-17c0-4452-b52a-933c46c49e39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g3", " ", 
    RowBox[{"x", "^", "3"}]}], "+", 
   RowBox[{"g2", " ", 
    RowBox[{"x", "^", "2"}]}], "+", 
   RowBox[{"g1", " ", "x"}], "+", "g0", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "polynomial", " ",
      "of", " ", "degree", " ", "3"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8858175595617876`*^9, 3.8858175773212337`*^9}, {
  3.897127670156927*^9, 3.8971276759751587`*^9}, {3.897130610697361*^9, 
  3.897130612172021*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"559b763b-298f-49bd-abf5-31d3d4e34528"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hyp", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"y", "^", "2"}], "+", 
   RowBox[{
    RowBox[{"g", "[", "x", "]"}], " ", "y"}], "-", 
   RowBox[{"f", "[", "x", "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "a", " ", "general", " ", "hyperelliptic", 
     " ", "curve", " ", "of", " ", "genus", " ", "2"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8869384376956186`*^9, 3.8869384459089994`*^9}, {
  3.897127759728602*^9, 3.897127786660478*^9}},
 CellLabel->
  "In[601]:=",ExpressionUUID->"fc51470f-895f-4a56-8986-05a38fdfe2f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WVec", "[", 
   RowBox[{"w_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"w", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960962578964264*^9, 3.960962664716749*^9}},
 CellLabel->
  "In[602]:=",ExpressionUUID->"42a4dbdd-3828-4ee5-8070-3c207ce4bf1c"],

Cell[CellGroupData[{

Cell[TextData[{
 "The stratum of curves with automorphism group ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox[
        StyleBox["C", "TI"], "2", "2"], TraditionalForm], "errors" -> {}, 
     "input" -> "C_2^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "29e6bc4f-053e-47c2-8fc2-fc17ddf0086f"]
}], "Section",
 CellChangeTimes->{{3.960962737919052*^9, 3.960962754542618*^9}, 
   3.960962827003518*^9},ExpressionUUID->"61264f32-8048-4609-89ce-\
876521f16b30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v4curve", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Hyp", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "==", "0"}], "&"}], "/@", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"y", "^", "2"}], "+", 
               RowBox[{
                RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
               RowBox[{"f", "[", "x", "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{"x", "->", 
                RowBox[{
                 RowBox[{"-", "x"}], "-", "1"}]}], "}"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
              RowBox[{"f", "[", "x", "]"}]}], ")"}]}], "//", "Factor"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "//", "Flatten"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"f5", "->", 
     RowBox[{"3", "f3"}]}], "}"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "a", " ", "model", " ", "for", " ", "the", " ", "curves", 
      " ", "admitting", " ", "the", " ", "automorphism", " ", "of", " ", 
      "order", " ", "2", " ", "x"}], "->", 
     RowBox[{
      RowBox[{"-", "x"}], "-", "1"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960961256063683*^9, 3.960961261301364*^9}, 
   3.9609613041987247`*^9, {3.960961934892108*^9, 3.960961944403674*^9}, {
   3.96096200473368*^9, 3.9609620506444674`*^9}, {3.9609621371266527`*^9, 
   3.9609621461130743`*^9}, {3.9609723920163918`*^9, 3.96097242184696*^9}},
 CellLabel->
  "In[603]:=",ExpressionUUID->"1197f160-a06e-492e-a8f2-b8ba6aab3ae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "f0"}], "-", 
  RowBox[{"f1", " ", "x"}], "-", 
  RowBox[{"f2", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "f1"}], "+", 
     RowBox[{"2", " ", "f2"}], "+", "f3"}], ")"}], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "f1"}], "+", "f2", "+", 
     RowBox[{"3", " ", "f3"}]}], ")"}], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"3", " ", "f3", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"f3", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"g0", "+", 
     RowBox[{"g1", " ", "x"}], "+", 
     RowBox[{"g1", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", "y"}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{
  3.9609619446775217`*^9, 3.96096197505901*^9, {3.960962012613679*^9, 
   3.960962051101091*^9}, {3.9609621415647993`*^9, 3.960962146447557*^9}, 
   3.9609888235203648`*^9, 3.960988905662221*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"2a965e90-090a-4c5c-a5ca-20c702611559"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"-", "v4curve"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9609619257842817`*^9, 3.960961932611915*^9}, {
  3.960962065534203*^9, 3.9609621075581913`*^9}, {3.9609621571137743`*^9, 
  3.960962183457725*^9}},
 CellLabel->
  "In[604]:=",ExpressionUUID->"b7b7fb1c-2962-45a7-847c-d39b63493848"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f0", ",", "f1", ",", "f2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "f1"}], "+", 
      RowBox[{"2", " ", "f2"}], "+", "f3"}], ",", 
     RowBox[{
      RowBox[{"-", "f1"}], "+", "f2", "+", 
      RowBox[{"3", " ", "f3"}]}], ",", 
     RowBox[{"3", " ", "f3"}], ",", "f3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "g0"}], ",", 
     RowBox[{"-", "g1"}], ",", 
     RowBox[{"-", "g1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960961975131915*^9, {3.9609620979826603`*^9, 3.960962107910447*^9}, {
   3.9609621581719*^9, 3.960962183679988*^9}, 3.960988823575697*^9, 
   3.960988905714126*^9},
 CellLabel->
  "Out[604]=",ExpressionUUID->"507e4756-9120-4c76-92da-4cd941cb5643"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V4strata", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"J4", "^", "2"}]}], "+", 
      RowBox[{"J2", "*", "J6"}], "-", 
      RowBox[{"4", "*", "J8"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "27"}], "*", 
       RowBox[{"J4", "^", "6"}], "*", "J6"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"J4", "^", "3"}], "*", 
       RowBox[{"J6", "^", "3"}]}], "-", 
      RowBox[{"27", "*", 
       RowBox[{"J6", "^", "5"}]}], "+", 
      RowBox[{
       RowBox[{"2", "/", "27"}], "*", "J2", "*", 
       RowBox[{"J4", "^", "5"}], "*", "J8"}], "-", 
      RowBox[{
       RowBox[{"14", "/", "3"}], "*", 
       RowBox[{"J4", "^", "4"}], "*", "J6", "*", "J8"}], "+", 
      RowBox[{"72", "*", "J4", "*", 
       RowBox[{"J6", "^", "3"}], "*", "J8"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "27"}], "*", 
       RowBox[{"J2", "^", "3"}], "*", 
       RowBox[{"J4", "^", "2"}], "*", 
       RowBox[{"J8", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"80", "/", "27"}], "*", "J2", "*", 
       RowBox[{"J4", "^", "3"}], "*", 
       RowBox[{"J8", "^", "2"}]}], "-", 
      RowBox[{"64", "*", 
       RowBox[{"J4", "^", "2"}], "*", "J6", "*", 
       RowBox[{"J8", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"4", "/", "27"}], "*", 
       RowBox[{"J2", "^", "3"}], "*", 
       RowBox[{"J8", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"32", "/", "3"}], "*", "J2", "*", "J4", "*", 
       RowBox[{"J8", "^", "3"}]}], "-", 
      RowBox[{"32", "*", "J6", "*", 
       RowBox[{"J8", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"4", "/", "27"}], "*", 
       RowBox[{"J2", "^", "4"}], "*", 
       RowBox[{"J4", "^", "3"}], "*", "J10"}], "-", 
      RowBox[{
       RowBox[{"266", "/", "27"}], "*", 
       RowBox[{"J2", "^", "2"}], "*", 
       RowBox[{"J4", "^", "4"}], "*", "J10"}], "+", 
      RowBox[{
       RowBox[{"5578", "/", "27"}], "*", 
       RowBox[{"J4", "^", "5"}], "*", "J10"}], "\n", "-", 
      RowBox[{"1300", "*", 
       RowBox[{"J4", "^", "2"}], "*", 
       RowBox[{"J6", "^", "2"}], "*", "J10"}], "+", 
      RowBox[{
       RowBox[{"2", "/", "3"}], "*", 
       RowBox[{"J2", "^", "4"}], "*", "J4", "*", "J8", "*", "J10"}], "-", 
      RowBox[{
       RowBox[{"1180", "/", "27"}], "*", 
       RowBox[{"J2", "^", "2"}], "*", 
       RowBox[{"J4", "^", "2"}], "*", "J8", "*", "J10"}], "+", 
      RowBox[{
       RowBox[{"9200", "/", "9"}], "*", 
       RowBox[{"J4", "^", "3"}], "*", "J8", "*", "J10"}], "+", 
      RowBox[{"1200", "*", 
       RowBox[{"J6", "^", "2"}], "*", "J8", "*", "J10"}], "+", 
      RowBox[{
       RowBox[{"16", "/", "9"}], "*", 
       RowBox[{"J2", "^", "2"}], "*", 
       RowBox[{"J8", "^", "2"}], "*", "J10"}], "+", 
      RowBox[{"480", "*", "J4", "*", 
       RowBox[{"J8", "^", "2"}], "*", "J10"}], "+", 
      RowBox[{
       RowBox[{"J2", "^", "5"}], "*", 
       RowBox[{"J10", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"200", "/", "3"}], "*", 
       RowBox[{"J2", "^", "3"}], "*", "J4", "*", 
       RowBox[{"J10", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"38000", "/", "27"}], "*", "J2", "*", 
       RowBox[{"J4", "^", "2"}], "*", 
       RowBox[{"J10", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"80000", "/", "3"}], "*", "J4", "*", "J6", "*", 
       RowBox[{"J10", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"8000", "/", "9"}], "*", "J2", "*", "J8", "*", 
       RowBox[{"J10", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"3200000", "/", "27"}], "*", 
       RowBox[{"J10", "^", "3"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9609622847335377`*^9, 3.960962293351048*^9}},
 CellLabel->
  "In[605]:=",ExpressionUUID->"78b254be-a35b-4b98-b6b2-66d4aceb3f51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"parV4strata", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J2", "->", "h1"}], ",", 
    RowBox[{"J4", "->", 
     RowBox[{
      RowBox[{"h1", "*", "h2"}], "+", 
      RowBox[{"2", "*", "h3"}]}]}], ",", 
    RowBox[{"J6", "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "h1"}], "+", "h2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"74", "*", 
           RowBox[{"h1", "^", "2"}]}], "+", 
          RowBox[{"79", "*", "h1", "*", "h2"}], "+", 
          RowBox[{"20", "*", 
           RowBox[{"h2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", "h3"}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"J8", "->", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "37"}], "*", 
       RowBox[{"h1", "^", "4"}]}], "-", 
      RowBox[{"58", "*", 
       RowBox[{"h1", "^", "3"}], "*", "h2"}], "-", 
      RowBox[{"30", "*", 
       RowBox[{"h1", "^", "2"}], "*", 
       RowBox[{"h2", "^", "2"}]}], "-", 
      RowBox[{"5", "*", "h1", "*", 
       RowBox[{"h2", "^", "3"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"h1", "^", "2"}], "*", "h3"}], "-", 
      RowBox[{"2", "*", "h1", "*", "h2", "*", "h3"}], "-", 
      RowBox[{"h3", "^", "2"}]}]}], ",", 
    RowBox[{"J10", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "h1"}], "+", "h2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", "*", 
          RowBox[{"h1", "^", "2"}]}], "+", 
         RowBox[{"12", "*", "h1", "*", "h2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"h2", "^", "2"}]}], "+", "h3"}], ")"}], "^", "2"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.960962351408812*^9, 3.960962403416086*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"c1d8399e-4277-4d23-bdd1-e08cb8ffdaa5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J2", "\[Rule]", "h1"}], ",", 
   RowBox[{"J4", "\[Rule]", 
    RowBox[{
     RowBox[{"h1", " ", "h2"}], "+", 
     RowBox[{"2", " ", "h3"}]}]}], ",", 
   RowBox[{"J6", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"74", " ", 
          SuperscriptBox["h1", "2"]}], "+", 
         RowBox[{"79", " ", "h1", " ", "h2"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["h2", "2"]}], "+", 
         RowBox[{"4", " ", "h3"}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"J8", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "37"}], " ", 
      SuperscriptBox["h1", "4"]}], "-", 
     RowBox[{"58", " ", 
      SuperscriptBox["h1", "3"], " ", "h2"}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["h1", "2"], " ", 
      SuperscriptBox["h2", "2"]}], "-", 
     RowBox[{"5", " ", "h1", " ", 
      SuperscriptBox["h2", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["h1", "2"], " ", "h3"}], "-", 
     RowBox[{"2", " ", "h1", " ", "h2", " ", "h3"}], "-", 
     SuperscriptBox["h3", "2"]}]}], ",", 
   RowBox[{"J10", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "h1"}], "+", "h2"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", 
         SuperscriptBox["h1", "2"]}], "+", 
        RowBox[{"12", " ", "h1", " ", "h2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["h2", "2"]}], "+", "h3"}], ")"}], "2"]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.960962403963578*^9, 3.9609888236396427`*^9, 
  3.960988905770031*^9},
 CellLabel->
  "Out[606]=",ExpressionUUID->"ee5b1127-bae3-40d8-862f-b4740c8965ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V4strata", "/.", "parV4strata"}], "//", "Factor", " "}]], "Input",
 CellChangeTimes->{{3.960962406508168*^9, 3.960962415836177*^9}, 
   3.960972590958281*^9},
 CellLabel->
  "In[607]:=",ExpressionUUID->"8f6dbaa4-c934-468e-b8c7-c87eac30b2b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.96096241282793*^9, 3.960962416044404*^9}, 
   3.960988823699334*^9, 3.960988905820085*^9},
 CellLabel->
  "Out[607]=",ExpressionUUID->"61abdb43-a5b0-4bc7-b138-9ddc691e66b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invparV4strata", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h1", "->", 
     RowBox[{"J2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"240", "*", "J10", "*", 
         RowBox[{"J2", "^", "3"}]}], "-", 
        RowBox[{"12800", "*", "J10", "*", "J2", "*", "J4"}], "+", 
        RowBox[{
         RowBox[{"J2", "^", "4"}], "*", 
         RowBox[{"J4", "^", "2"}]}], "-", 
        RowBox[{"64", "*", 
         RowBox[{"J2", "^", "2"}], "*", 
         RowBox[{"J4", "^", "3"}]}], "+", 
        RowBox[{"1024", "*", 
         RowBox[{"J4", "^", "4"}]}], "-", 
        RowBox[{"288000", "*", "J10", "*", "J6"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"J2", "^", "5"}], "*", "J6"}], "-", 
        RowBox[{"172", "*", 
         RowBox[{"J2", "^", "3"}], "*", "J4", "*", "J6"}], "+", 
        RowBox[{"2304", "*", "J2", "*", 
         RowBox[{"J4", "^", "2"}], "*", "J6"}], "+", 
        RowBox[{"756", "*", 
         RowBox[{"J2", "^", "2"}], "*", 
         RowBox[{"J6", "^", "2"}]}], "-", 
        RowBox[{"17280", "*", "J4", "*", 
         RowBox[{"J6", "^", "2"}]}]}], ")"}]}]}], ",", 
    RowBox[{"h2", "->", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"222", "*", "J10", "*", 
         RowBox[{"J2", "^", "4"}]}], "-", 
        RowBox[{"11760", "*", "J10", "*", 
         RowBox[{"J2", "^", "2"}], "*", "J4"}], "-", 
        RowBox[{"12800", "*", "J10", "*", 
         RowBox[{"J4", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"J2", "^", "5"}], "*", 
         RowBox[{"J4", "^", "2"}]}], "-", 
        RowBox[{"64", "*", 
         RowBox[{"J2", "^", "3"}], "*", 
         RowBox[{"J4", "^", "3"}]}], "+", 
        RowBox[{"1024", "*", "J2", "*", 
         RowBox[{"J4", "^", "4"}]}], "-", 
        RowBox[{"292800", "*", "J10", "*", "J2", "*", "J6"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"J2", "^", "6"}], "*", "J6"}], "-", 
        RowBox[{"174", "*", 
         RowBox[{"J2", "^", "4"}], "*", "J4", "*", "J6"}], "+", 
        RowBox[{"2418", "*", 
         RowBox[{"J2", "^", "2"}], "*", 
         RowBox[{"J4", "^", "2"}], "*", "J6"}], "-", 
        RowBox[{"1344", "*", 
         RowBox[{"J4", "^", "3"}], "*", "J6"}], "+", 
        RowBox[{"750", "*", 
         RowBox[{"J2", "^", "3"}], "*", 
         RowBox[{"J6", "^", "2"}]}], "-", 
        RowBox[{"17496", "*", "J2", "*", "J4", "*", 
         RowBox[{"J6", "^", "2"}]}], "+", 
        RowBox[{"3240", "*", 
         RowBox[{"J6", "^", "3"}]}]}], ")"}]}]}], ",", 
    RowBox[{"h3", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"240", "*", "J10", "*", 
           RowBox[{"J2", "^", "3"}]}], "-", 
          RowBox[{"12800", "*", "J10", "*", "J2", "*", "J4"}], "+", 
          RowBox[{
           RowBox[{"J2", "^", "4"}], "*", 
           RowBox[{"J4", "^", "2"}]}], "-", 
          RowBox[{"64", "*", 
           RowBox[{"J2", "^", "2"}], "*", 
           RowBox[{"J4", "^", "3"}]}], "+", 
          RowBox[{"1024", "*", 
           RowBox[{"J4", "^", "4"}]}], "-", 
          RowBox[{"288000", "*", "J10", "*", "J6"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"J2", "^", "5"}], "*", "J6"}], "-", 
          RowBox[{"172", "*", 
           RowBox[{"J2", "^", "3"}], "*", "J4", "*", "J6"}], "+", 
          RowBox[{"2304", "*", "J2", "*", 
           RowBox[{"J4", "^", "2"}], "*", "J6"}], "+", 
          RowBox[{"756", "*", 
           RowBox[{"J2", "^", "2"}], "*", 
           RowBox[{"J6", "^", "2"}]}], "-", 
          RowBox[{"17280", "*", "J4", "*", 
           RowBox[{"J6", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"444", "*", "J10", "*", 
           RowBox[{"J2", "^", "5"}]}], "-", 
          RowBox[{"23280", "*", "J10", "*", 
           RowBox[{"J2", "^", "3"}], "*", "J4"}], "-", 
          RowBox[{"38400", "*", "J10", "*", "J2", "*", 
           RowBox[{"J4", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"J2", "^", "6"}], "*", 
           RowBox[{"J4", "^", "2"}]}], "-", 
          RowBox[{"127", "*", 
           RowBox[{"J2", "^", "4"}], "*", 
           RowBox[{"J4", "^", "3"}]}], "+", 
          RowBox[{"1984", "*", 
           RowBox[{"J2", "^", "2"}], "*", 
           RowBox[{"J4", "^", "4"}]}], "+", 
          RowBox[{"1024", "*", 
           RowBox[{"J4", "^", "5"}]}], "-", 
          RowBox[{"585600", "*", "J10", "*", 
           RowBox[{"J2", "^", "2"}], "*", "J6"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"J2", "^", "7"}], "*", "J6"}], "-", 
          RowBox[{"288000", "*", "J10", "*", "J4", "*", "J6"}], "-", 
          RowBox[{"345", "*", 
           RowBox[{"J2", "^", "5"}], "*", "J4", "*", "J6"}], "+", 
          RowBox[{"4664", "*", 
           RowBox[{"J2", "^", "3"}], "*", 
           RowBox[{"J4", "^", "2"}], "*", "J6"}], "-", 
          RowBox[{"384", "*", "J2", "*", 
           RowBox[{"J4", "^", "3"}], "*", "J6"}], "+", 
          RowBox[{"1500", "*", 
           RowBox[{"J2", "^", "4"}], "*", 
           RowBox[{"J6", "^", "2"}]}], "-", 
          RowBox[{"34236", "*", 
           RowBox[{"J2", "^", "2"}], "*", "J4", "*", 
           RowBox[{"J6", "^", "2"}]}], "-", 
          RowBox[{"17280", "*", 
           RowBox[{"J4", "^", "2"}], "*", 
           RowBox[{"J6", "^", "2"}]}], "+", 
          RowBox[{"6480", "*", "J2", "*", 
           RowBox[{"J6", "^", "3"}]}]}], ")"}]}], ")"}], "/", "2"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.960962467936193*^9, 3.96096248260804*^9}, {
  3.960962516955777*^9, 3.9609625266019373`*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"8289f22e-472c-4fbf-a322-fb1f641a929d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"h1", "\[Rule]", 
    RowBox[{"J2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240", " ", "J10", " ", 
        SuperscriptBox["J2", "3"]}], "-", 
       RowBox[{"12800", " ", "J10", " ", "J2", " ", "J4"}], "+", 
       RowBox[{
        SuperscriptBox["J2", "4"], " ", 
        SuperscriptBox["J4", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J4", "3"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["J4", "4"]}], "-", 
       RowBox[{"288000", " ", "J10", " ", "J6"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["J2", "5"], " ", "J6"}], "-", 
       RowBox[{"172", " ", 
        SuperscriptBox["J2", "3"], " ", "J4", " ", "J6"}], "+", 
       RowBox[{"2304", " ", "J2", " ", 
        SuperscriptBox["J4", "2"], " ", "J6"}], "+", 
       RowBox[{"756", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J6", "2"]}], "-", 
       RowBox[{"17280", " ", "J4", " ", 
        SuperscriptBox["J6", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"h2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"222", " ", "J10", " ", 
        SuperscriptBox["J2", "4"]}], "-", 
       RowBox[{"11760", " ", "J10", " ", 
        SuperscriptBox["J2", "2"], " ", "J4"}], "-", 
       RowBox[{"12800", " ", "J10", " ", 
        SuperscriptBox["J4", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["J2", "5"], " ", 
        SuperscriptBox["J4", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["J2", "3"], " ", 
        SuperscriptBox["J4", "3"]}], "+", 
       RowBox[{"1024", " ", "J2", " ", 
        SuperscriptBox["J4", "4"]}], "-", 
       RowBox[{"292800", " ", "J10", " ", "J2", " ", "J6"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["J2", "6"], " ", "J6"}], "-", 
       RowBox[{"174", " ", 
        SuperscriptBox["J2", "4"], " ", "J4", " ", "J6"}], "+", 
       RowBox[{"2418", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J4", "2"], " ", "J6"}], "-", 
       RowBox[{"1344", " ", 
        SuperscriptBox["J4", "3"], " ", "J6"}], "+", 
       RowBox[{"750", " ", 
        SuperscriptBox["J2", "3"], " ", 
        SuperscriptBox["J6", "2"]}], "-", 
       RowBox[{"17496", " ", "J2", " ", "J4", " ", 
        SuperscriptBox["J6", "2"]}], "+", 
       RowBox[{"3240", " ", 
        SuperscriptBox["J6", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{"h3", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"240", " ", "J10", " ", 
        SuperscriptBox["J2", "3"]}], "-", 
       RowBox[{"12800", " ", "J10", " ", "J2", " ", "J4"}], "+", 
       RowBox[{
        SuperscriptBox["J2", "4"], " ", 
        SuperscriptBox["J4", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J4", "3"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["J4", "4"]}], "-", 
       RowBox[{"288000", " ", "J10", " ", "J6"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["J2", "5"], " ", "J6"}], "-", 
       RowBox[{"172", " ", 
        SuperscriptBox["J2", "3"], " ", "J4", " ", "J6"}], "+", 
       RowBox[{"2304", " ", "J2", " ", 
        SuperscriptBox["J4", "2"], " ", "J6"}], "+", 
       RowBox[{"756", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J6", "2"]}], "-", 
       RowBox[{"17280", " ", "J4", " ", 
        SuperscriptBox["J6", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"444", " ", "J10", " ", 
        SuperscriptBox["J2", "5"]}], "-", 
       RowBox[{"23280", " ", "J10", " ", 
        SuperscriptBox["J2", "3"], " ", "J4"}], "-", 
       RowBox[{"38400", " ", "J10", " ", "J2", " ", 
        SuperscriptBox["J4", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["J2", "6"], " ", 
        SuperscriptBox["J4", "2"]}], "-", 
       RowBox[{"127", " ", 
        SuperscriptBox["J2", "4"], " ", 
        SuperscriptBox["J4", "3"]}], "+", 
       RowBox[{"1984", " ", 
        SuperscriptBox["J2", "2"], " ", 
        SuperscriptBox["J4", "4"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["J4", "5"]}], "-", 
       RowBox[{"585600", " ", "J10", " ", 
        SuperscriptBox["J2", "2"], " ", "J6"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["J2", "7"], " ", "J6"}], "-", 
       RowBox[{"288000", " ", "J10", " ", "J4", " ", "J6"}], "-", 
       RowBox[{"345", " ", 
        SuperscriptBox["J2", "5"], " ", "J4", " ", "J6"}], "+", 
       RowBox[{"4664", " ", 
        SuperscriptBox["J2", "3"], " ", 
        SuperscriptBox["J4", "2"], " ", "J6"}], "-", 
       RowBox[{"384", " ", "J2", " ", 
        SuperscriptBox["J4", "3"], " ", "J6"}], "+", 
       RowBox[{"1500", " ", 
        SuperscriptBox["J2", "4"], " ", 
        SuperscriptBox["J6", "2"]}], "-", 
       RowBox[{"34236", " ", 
        SuperscriptBox["J2", "2"], " ", "J4", " ", 
        SuperscriptBox["J6", "2"]}], "-", 
       RowBox[{"17280", " ", 
        SuperscriptBox["J4", "2"], " ", 
        SuperscriptBox["J6", "2"]}], "+", 
       RowBox[{"6480", " ", "J2", " ", 
        SuperscriptBox["J6", "3"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.960962484695447*^9, 3.960962527154357*^9, 
  3.9609888237653*^9, 3.960988905871337*^9},
 CellLabel->
  "Out[608]=",ExpressionUUID->"30428e08-6436-486f-9b91-834bb3d035fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WVec", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"57", " ", 
           SuperscriptBox["h1", "2"]}], "+", 
          RowBox[{"59", " ", "h1", " ", "h2"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["h2", "2"]}], "+", "h3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"794985", " ", 
          SuperscriptBox["h1", "4"]}], "+", 
         RowBox[{"1701652", " ", 
          SuperscriptBox["h1", "3"], " ", "h2"}], "+", 
         RowBox[{"1338576", " ", 
          SuperscriptBox["h1", "2"], " ", 
          SuperscriptBox["h2", "2"]}], "+", 
         RowBox[{"457920", " ", "h1", " ", 
          SuperscriptBox["h2", "3"]}], "+", 
         RowBox[{"57600", " ", 
          SuperscriptBox["h2", "4"]}], "+", 
         RowBox[{"100736", " ", 
          SuperscriptBox["h1", "2"], " ", "h3"}], "+", 
         RowBox[{"108288", " ", "h1", " ", "h2", " ", "h3"}], "+", 
         RowBox[{"26880", " ", 
          SuperscriptBox["h2", "2"], " ", "h3"}], "+", 
         RowBox[{"4096", " ", 
          SuperscriptBox["h3", "2"]}]}], ")"}]}], ")"}]}]}], "]"}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "/.", "invparV4strata"}], 
     "/.", "parV4strata"}], "//", "Factor"}], ")"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "checl", " ", "that", " ", "the", " ", "maps", " ", "are", " ", 
    "inverse", " ", "to", " ", "each", " ", "other"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.96096253283622*^9, 3.960962545734449*^9}, {
  3.960962650584193*^9, 3.960962707274147*^9}, {3.960972601739471*^9, 
  3.960972609209984*^9}, {3.9609729895948143`*^9, 3.960972996154141*^9}},
 CellLabel->
  "In[609]:=",ExpressionUUID->"9b92d752-5d70-4902-a6a4-bd8edfee0bb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}]], "Output",
 CellChangeTimes->{{3.9609625343653708`*^9, 3.960962546262765*^9}, {
   3.960962657466056*^9, 3.960962710505912*^9}, 3.9609888238294277`*^9, 
   3.9609889059263783`*^9},
 CellLabel->
  "Out[609]=",ExpressionUUID->"fc86f422-6878-44e5-99b5-968517485ef5"]
}, Open  ]],

Cell[TextData[{
 "We will now analyse the quotients of a general curve of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["y", "TI"], "2"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox[
              StyleBox["x", "TI"], "2"], "-", "1"}], ")"}], 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox[
              StyleBox["x", "TI"], "2"], "-", 
             FractionBox[
              SubscriptBox[
               StyleBox["c", "TI"], "1"], 
              SubscriptBox[
               StyleBox["c", "TI"], "2"]]}], ")"}], 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox[
              StyleBox["x", "TI"], "2"], "-", 
             FractionBox[
              RowBox[{
                SubscriptBox[
                 StyleBox["c", "TI"], "1"], "(", 
                RowBox[{
                  SubscriptBox[
                   StyleBox["c", "TI"], "2"], "-", "1"}], ")"}], 
              RowBox[{
                SubscriptBox[
                 StyleBox["c", "TI"], "2"], "(", 
                RowBox[{
                  SubscriptBox[
                   StyleBox["c", "TI"], "1"], "-", "1"}], ")"}]]}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "y^2=(x^2-1)(x^2-\\frac{c_1}{c_2})(x^2-\\frac{c_1(c_2-1)}{c_2(c_1-1)})", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "27778bcd-89f3-47ec-8bd5-e3b67076613b"],
 "."
}], "Text",
 CellChangeTimes->{{3.9609638886586742`*^9, 3.9609639004990892`*^9}, {
   3.960964073189692*^9, 3.9609641328415747`*^9}, 3.960964172377479*^9, 
   3.960964992205161*^9},ExpressionUUID->"9e68d537-70a2-40f0-95eb-\
7e453a301826"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "These", " ", "are", " ", "the", " ", "expressions", " ", "that", " ", 
   "determine", " ", "how", " ", "the", " ", "parameter", " ", "associated", 
   " ", "to", " ", "an", " ", "elliptic", " ", "curve", " ", "with", " ", "a",
    " ", "2", " ", "level", " ", "structure", " ", "changes", " ", "when", 
   " ", "we", " ", "change", " ", "the", " ", "structure"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.960964331045363*^9, 3.9609643955171757`*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"70509927-cd54-45cf-b205-f9bfe5de426a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f12", "[", "z_", "]"}], ":=", 
  RowBox[{"1", "-", "z"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f13", "[", "z_", "]"}], ":=", 
  RowBox[{"1", "/", "z"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23", "[", "z_", "]"}], ":=", 
  RowBox[{"z", "/", 
   RowBox[{"(", 
    RowBox[{"z", "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f123", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"z", "-", "1"}], ")"}], "/", "z"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f132", "[", "z_", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.960962926622554*^9, 3.96096296412903*^9}, {
  3.960963515525725*^9, 3.960963572007655*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"d61b4bf3-7db6-4ac8-952d-2744116c800c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"This", " ", "is", " ", "how", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c2", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"c1", "-", "1"}], ")"}]}], "/", "c2"}]}], ",", " ", 
     RowBox[{"c1", "/", "c2"}]}], "}"}], " ", "change", " ", "when", " ", 
   "we", " ", "apply", " ", "these", " ", "transformations", " ", "to", " ", 
   "c1", " ", "and", " ", "c2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960963841797065*^9, 3.9609638595093927`*^9}, {
  3.960964399872662*^9, 3.960964443899219*^9}, {3.960964494264535*^9, 
  3.960964512723948*^9}},
 CellLabel->
  "In[616]:=",ExpressionUUID->"be5bdc13-5f41-4663-b6da-b602c5d6ca97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2curve", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"y", "^", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", "l"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", "m"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "->", 
       RowBox[{"c1", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c2", "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"c1", "-", "1"}], ")"}]}], "/", "c2"}]}]}], ",", 
      RowBox[{"m", "->", 
       RowBox[{"c1", "/", "c2"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9574471646579742`*^9, 3.957447179465684*^9}, {
   3.957447228797331*^9, 3.957447236330209*^9}, 3.960969411346279*^9, {
   3.9609699247767963`*^9, 3.96096993704067*^9}},
 CellLabel->
  "In[617]:=",ExpressionUUID->"219e3e37-bede-44f4-8f4e-ccc64e3f2bdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c2", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"c1", "-", "1"}], ")"}]}], "/", "c2"}]}], ",", 
     RowBox[{"c1", "/", "c2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960962920610135*^9, 3.9609629206116533`*^9}, {
  3.960963067226336*^9, 3.9609630862871733`*^9}},
 CellLabel->
  "In[618]:=",ExpressionUUID->"1e12324e-1482-4cfb-a846-2c5f5d7a28da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vec", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "->", 
     RowBox[{"f12", "[", "c1", "]"}]}], ",", 
    RowBox[{"c2", "->", 
     RowBox[{"f12", "[", "c2", "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.960963087710987*^9, 3.960963109789744*^9}},
 CellLabel->
  "In[619]:=",ExpressionUUID->"0f6ea75e-8273-43b6-b2f7-a0780ee893ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "c1"}], ")"}], " ", "c2"}], 
    RowBox[{"c1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "c2"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"1", "-", "c1"}], 
    RowBox[{"1", "-", "c2"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.960963110061304*^9, 3.960988823917598*^9, 
  3.960988906018447*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"0282670a-1528-4519-af45-c32fffe52012"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "->", 
      RowBox[{"f13", "[", "c1", "]"}]}], ",", 
     RowBox[{"c2", "->", 
      RowBox[{"f13", "[", "c2", "]"}]}]}], "}"}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.96096312253057*^9, 3.960963173204938*^9}},
 CellLabel->
  "In[620]:=",ExpressionUUID->"13a186b6-fdc2-4e49-91e3-4cca09e2e02c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "c2"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}]], ",", 
   FractionBox["c2", "c1"]}], "}"}]], "Output",
 CellChangeTimes->{{3.960963125665454*^9, 3.960963173467432*^9}, 
   3.960988823970641*^9, 3.960988906062481*^9},
 CellLabel->
  "Out[620]=",ExpressionUUID->"d87132c1-0352-48c5-bb74-1344ae5d9137"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "->", 
      RowBox[{"f23", "[", "c1", "]"}]}], ",", 
     RowBox[{"c2", "->", 
      RowBox[{"f23", "[", "c2", "]"}]}]}], "}"}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.9609631786802597`*^9, 3.960963182091548*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"13348a97-7a03-4c02-a2d1-cb5543611b32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["c1", "c2"], ",", 
   FractionBox[
    RowBox[{"c1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c2"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c1"}], ")"}], " ", "c2"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9609631826008863`*^9, 3.960988824027536*^9, 
  3.960988906116005*^9},
 CellLabel->
  "Out[621]=",ExpressionUUID->"c31102de-781e-41d3-9a08-9536fcd1371b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "->", 
      RowBox[{"f123", "[", "c1", "]"}]}], ",", 
     RowBox[{"c2", "->", 
      RowBox[{"f123", "[", "c2", "]"}]}]}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.9609634904044113`*^9, 3.960963493124589*^9}},
 CellLabel->
  "In[622]:=",ExpressionUUID->"ec31a1e7-16e7-48e6-8191-300d127f92c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c2"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c1"}], ")"}], " ", "c2"}], 
    RowBox[{"c1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c2"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.960963493459889*^9, 3.960988824093951*^9, 
  3.9609889061686363`*^9},
 CellLabel->
  "Out[622]=",ExpressionUUID->"22fed0f9-7587-4726-ae05-791781d7eb8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "->", 
      RowBox[{"f132", "[", "c1", "]"}]}], ",", 
     RowBox[{"c2", "->", 
      RowBox[{"f132", "[", "c2", "]"}]}]}], "}"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.960963648247986*^9, 3.960963654332622*^9}},
 CellLabel->
  "In[623]:=",ExpressionUUID->"fade4e93-04fd-471a-8dcd-c48aaa1d5fbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["c2", "c1"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "c2"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.960963654909914*^9, 3.9609888241544123`*^9, 
  3.960988906231694*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"2ba5a444-65b3-4a2b-ab64-405803d1d820"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"This", " ", "is", " ", "the", " ", "values", " ", "of", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c2", "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"c1", "-", "1"}], ")"}]}], "/", "c2"}]}], ",", " ", 
     RowBox[{"c1", "/", "c2"}]}], "}"}], " ", "for", " ", "c2", " ", 
   "isomorphic", " ", "to", " ", "c1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960964533284409*^9, 3.960964576051412*^9}},
 CellLabel->
  "In[624]:=",ExpressionUUID->"271e1b2f-e5e8-4909-9954-2c57ca167606"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{"c2", "->", 
     RowBox[{"f12", "[", "c1", "]"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960964594060049*^9, 3.960964604795006*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"5058b1d8-34ef-46d8-ac9d-eaa769955ba0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["c1", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "c1"}], ")"}], "2"]], ",", 
   RowBox[{"-", 
    FractionBox["c1", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "c1"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9609646010639353`*^9, 3.960964605164283*^9}, 
   3.960988824219404*^9, 3.960988906290872*^9},
 CellLabel->
  "Out[625]=",ExpressionUUID->"017d9773-cb18-4cd8-8987-bfd814bb35cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{"c2", "->", 
     RowBox[{"f13", "[", "c1", "]"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960964620293625*^9, 3.960964620625888*^9}},
 CellLabel->
  "In[626]:=",ExpressionUUID->"13de2c2b-153d-49fc-8f7c-e4f777fc1aa8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "c1"}], ",", 
   SuperscriptBox["c1", "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.960964620889842*^9, 3.9609888242992573`*^9, 
  3.9609889063898363`*^9},
 CellLabel->
  "Out[626]=",ExpressionUUID->"9a600371-8be0-4819-a128-0edfafee4a91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{"c2", "->", 
     RowBox[{"f23", "[", "c1", "]"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960964633881577*^9, 3.9609646341526537`*^9}},
 CellLabel->
  "In[627]:=",ExpressionUUID->"f111079b-e713-4dfb-937b-9c3f27ecb983"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}]], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "c1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960964634420101*^9, 3.960988824310055*^9, 
  3.960988906437005*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"29a1aa4d-5485-4cd9-aad1-9e016c6222c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{"c2", "->", 
     RowBox[{"f123", "[", "c1", "]"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960964594060049*^9, 3.960964604795006*^9}, 
   3.960964678189081*^9},
 CellLabel->
  "In[628]:=",ExpressionUUID->"2244607e-6e8b-4b37-ba23-f50e1217e6d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["c1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c1"}], ")"}], "2"]]}], ",", 
   FractionBox[
    SuperscriptBox["c1", "2"], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9609646010639353`*^9, 3.960964605164283*^9}, 
   3.9609646801721354`*^9, 3.960988824370922*^9, 3.960988906484745*^9},
 CellLabel->
  "Out[628]=",ExpressionUUID->"114ea65a-e27a-4888-81da-2bd9072e129b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "/.", 
   RowBox[{"{", 
    RowBox[{"c2", "->", 
     RowBox[{"f132", "[", "c1", "]"}]}], "}"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960964620293625*^9, 3.960964620625888*^9}, 
   3.9609646834248533`*^9},
 CellLabel->
  "In[629]:=",ExpressionUUID->"1a616b16-c18e-4784-b851-0c37bc427fc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["c1", "2"], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "c1"}]], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c1"}], ")"}], " ", "c1"}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.960964620889842*^9, 3.960964683839533*^9, 
  3.960988824434413*^9, 3.9609889065332537`*^9},
 CellLabel->
  "Out[629]=",ExpressionUUID->"3dd6bb33-88be-4e5a-bcd9-d4adbbc3f8f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"c2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"c1", "-", "c2"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960969711607085*^9, 3.960969741501008*^9}},
 CellLabel->
  "In[630]:=",ExpressionUUID->"5b40a658-cbe4-41fa-80da-a580fbba3de4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v2", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"c1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c2", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"c1", "-", "c2"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9609697319548817`*^9, 3.960969751261447*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"2dd645b2-3086-47cf-8f01-1e9a3fff7ba0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", 
      RowBox[{
       RowBox[{"v1", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"c1", "*", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c2", "-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"c1", "-", "1"}], ")"}]}], "/", "c2"}]}]}], ")"}]}]}], 
     ",", 
     RowBox[{"Y", "->", 
      RowBox[{
       RowBox[{"v1", "^", "3"}], " ", "y"}]}]}], "}"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.960969752831099*^9, 3.9609698134917*^9}, {
  3.960969982135992*^9, 3.960969983943797*^9}},
 CellLabel->
  "In[632]:=",ExpressionUUID->"d6f6cad3-f944-4cfc-81f2-452340d9c51d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X", "\[Rule]", 
    FractionBox[
     RowBox[{"c1", "-", 
      RowBox[{"c1", " ", "c2"}], "-", 
      RowBox[{"c2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"c1", " ", "c2", " ", 
       SuperscriptBox["x", "2"]}]}], 
     RowBox[{"c1", "-", "c2"}]]}], ",", 
   RowBox[{"Y", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "c1"}], ")"}], " ", "c2"}], 
        RowBox[{"c1", "-", "c2"}]], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", "y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9609698096268787`*^9, 3.9609698140655403`*^9}, 
   3.960969984593275*^9, 3.960988824528125*^9, 3.960988906827588*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"f6679e2c-0405-4929-8898-ca67c5cbf79e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"v2", "^", "2"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"x", "^", "2"}]}], "-", 
         RowBox[{"c2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c1", "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"c1", "*", 
             RowBox[{"(", 
              RowBox[{"c2", "-", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], ",", 
     
     RowBox[{"Y", "->", 
      RowBox[{
       RowBox[{"v2", "^", "3"}], 
       RowBox[{"c2", "/", "c1"}], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c1", "-", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"c2", "-", "1"}], ")"}]}], "]"}], 
       RowBox[{"y", "/", 
        RowBox[{"x", "^", "3"}]}]}]}]}], "}"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.960969947385296*^9, 3.960969987941162*^9}, {
  3.960970039210463*^9, 3.9609700801248903`*^9}, {3.960971088571144*^9, 
  3.9609710908248453`*^9}, {3.960971187641396*^9, 3.960971222927842*^9}},
 CellLabel->
  "In[633]:=",ExpressionUUID->"8eb5d202-64d0-42c8-ada0-1abf04e94792"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X", "\[Rule]", 
    FractionBox[
     RowBox[{"c1", "-", 
      RowBox[{"c1", " ", "c2"}], "-", 
      RowBox[{"c2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"c1", " ", "c2", " ", 
       SuperscriptBox["x", "2"]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c1", "-", "c2"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]]}], ",", 
   RowBox[{"Y", "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "c1"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c2"}]]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c2"}], ")"}]}], 
         RowBox[{"c1", "-", "c2"}]], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", "c2", " ", "y"}], 
     RowBox[{"c1", " ", 
      SuperscriptBox["x", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.960969979212798*^9, 3.960970003157228*^9}, {
   3.9609700648144407`*^9, 3.96097008045601*^9}, {3.960971089207615*^9, 
   3.9609710914411507`*^9}, 3.960971187964231*^9, 3.9609712236865273`*^9, 
   3.960988824591648*^9, 3.9609889068760157`*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"01528800-a1e5-4866-945a-67e24645430f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g2curve", "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"c1", "-", "c2"}], ")"}], "3"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c1"}], ")"}], "3"], " ", 
      SuperscriptBox["c2", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "^", "2"}], "-", 
       RowBox[{"X", 
        RowBox[{"(", 
         RowBox[{"X", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"X", "-", "c1"}], ")"}]}]}], "/.", "\[Rho]1"}], ")"}]}]}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.960969816010974*^9, 3.9609698796375093`*^9}, {
  3.9609699404978523`*^9, 3.9609699439603662`*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"0284ffd2-20be-4f41-99a1-49727776a2dd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.960969826002844*^9, 3.960969879964015*^9}, 
   3.960969944334855*^9, 3.960988824659917*^9, 3.9609889069240103`*^9},
 CellLabel->
  "Out[634]=",ExpressionUUID->"aea379a5-2cac-42c7-963d-e7d5de38c42a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g2curve", "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"c1", "-", "c2"}], ")"}], "3"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "c1"}], ")"}], " ", "c1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "c2"}], ")"}], "2"], " ", 
      SuperscriptBox["c2", "2"]}]], " ", 
    RowBox[{"x", "^", "6"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "^", "2"}], "-", 
       RowBox[{"X", 
        RowBox[{"(", 
         RowBox[{"X", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"X", "-", "c2"}], ")"}]}]}], "/.", "\[Rho]2"}], ")"}]}]}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.9609699990743504`*^9, 3.960970010530816*^9}, {
  3.960970091186524*^9, 3.960970092112981*^9}, {3.96097125973643*^9, 
  3.960971260651816*^9}},
 CellLabel->
  "In[635]:=",ExpressionUUID->"6bb28964-ddbb-4639-acfd-f8192478435f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.96097000499053*^9, 3.960970011083531*^9}, {
   3.9609700678489637`*^9, 3.9609700925178022`*^9}, 3.960971094096984*^9, 
   3.96097118979961*^9, 3.9609712267962427`*^9, 3.960971261813691*^9, 
   3.9609888247173977`*^9, 3.960988906970214*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"da70d671-4b86-40f6-b3cf-2f54f21e53e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "c1"}], ")"}], 
    RowBox[{"X", "/", 
     RowBox[{"(", 
      RowBox[{"X", "-", "c1"}], ")"}]}]}], "/.", "\[Rho]1"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.96097131377623*^9, 3.960971332974264*^9}, 
   3.96097137683304*^9},
 CellLabel->
  "In[636]:=",ExpressionUUID->"a57cd673-ee26-4480-9280-1b93797e946d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"c1", "-", 
   RowBox[{"c1", " ", "c2"}], "-", 
   RowBox[{"c2", " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{"c1", " ", "c2", " ", 
    SuperscriptBox["x", "2"]}]}], 
  RowBox[{"c1", "-", 
   RowBox[{"c2", " ", 
    SuperscriptBox["x", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.9609713218637257`*^9, 3.960971333190889*^9}, 
   3.960988824780546*^9, 3.960988907015642*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"a9be454a-4c0a-4b57-a653-f958fe2149a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "c1"}], ")"}], 
      RowBox[{"X", "/", 
       RowBox[{"(", 
        RowBox[{"X", "-", "c1"}], ")"}]}]}], "/.", "\[Rho]1"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "c2"}], ")"}], 
      RowBox[{"X", "/", 
       RowBox[{"(", 
        RowBox[{"X", "-", "c2"}], ")"}]}]}], "/.", "\[Rho]2"}], ")"}]}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.960971338694099*^9, 3.960971382287674*^9}},
 CellLabel->
  "In[637]:=",ExpressionUUID->"f8108801-10c7-431a-b1dd-1812c0f30a2a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.960971345317389*^9, 3.960971382780436*^9}, 
   3.96098882485426*^9, 3.960988907061574*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"2c671956-9e43-44ad-b08b-3a07f4885f13"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The stratum of curves with automorphism group ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["D", "TI"], "4"], TraditionalForm], "errors" -> {}, "input" -> 
     "D_4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eaecfdb8-ca93-499c-8690-fcedfac7f3e8"]
}], "Section",
 CellChangeTimes->{
  3.960971449218465*^9},ExpressionUUID->"d9991481-1bde-4fdb-ac6f-\
c342625fd5ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d4rules", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "==", "0"}], "&"}], "/@", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
             RowBox[{"f", "[", "x", "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", 
               RowBox[{"-", "x"}]}], ",", 
              RowBox[{"y", "->", " ", 
               RowBox[{"I", " ", "y"}]}]}], "}"}]}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
            RowBox[{"f", "[", "x", "]"}]}], ")"}]}], "//", "Factor"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "//", "Flatten"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960977749718992*^9, 3.960977751475803*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"5a7e28ce-734c-4d1b-a5b1-5ae82b19f691"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", "0"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f6", "\[Rule]", "0"}], ",", 
   RowBox[{"g0", "\[Rule]", "0"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}], ",", 
   RowBox[{"g3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.96097775162486*^9, 3.9609888249272623`*^9, 
  3.960988907109782*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"9477e754-f804-42ba-a94e-5cd0fece95b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d4curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "d4rules", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "a", " ", "model", " ", "for", " ", "the", " ", "curves", 
       " ", "admitting", " ", "the", " ", "automorphism", " ", "of", " ", 
       "order", " ", "4", " ", "x"}], "->", 
      RowBox[{"-", "x"}]}], ",", " ", 
     RowBox[{"y", "->", "iy"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960961256063683*^9, 3.960961261301364*^9}, 
   3.9609613041987247`*^9, {3.960961934892108*^9, 3.960961944403674*^9}, {
   3.96096200473368*^9, 3.9609620506444674`*^9}, {3.9609621371266527`*^9, 
   3.9609621461130743`*^9}, {3.960971521316112*^9, 3.960971558426098*^9}, {
   3.960972429682078*^9, 3.9609724408483543`*^9}, {3.960977747519032*^9, 
   3.960977758581335*^9}},
 CellLabel->
  "In[639]:=",ExpressionUUID->"b6096cf3-e8e4-458e-9793-b27e70e5bcd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "f1"}], " ", "x"}], "-", 
  RowBox[{"f3", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"f5", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.960971558901226*^9, 3.9609777591419086`*^9, 
  3.960988824992106*^9, 3.960988907156356*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"17af43be-b6b0-4c0d-aa2b-a9a89091c34a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"-", "d4curve"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9609619257842817`*^9, 3.960961932611915*^9}, {
  3.960962065534203*^9, 3.9609621075581913`*^9}, {3.9609621571137743`*^9, 
  3.960962183457725*^9}, {3.960971565488213*^9, 3.9609715658693943`*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"01fe5978-0843-4f5c-84a2-958489b4f5ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "f1", ",", "0", ",", "f3", ",", "0", ",", "f5"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960961975131915*^9, {3.9609620979826603`*^9, 3.960962107910447*^9}, {
   3.9609621581719*^9, 3.960962183679988*^9}, 3.960971566174088*^9, 
   3.9609888250614023`*^9, 3.960988907205018*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"45b04dfc-5712-4417-b028-77bae7deb643"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"D4stratum", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"J4", "^", "2"}]}], "+", 
      RowBox[{"J2", "*", "J6"}], "-", 
      RowBox[{"4", "*", "J8"}]}], ",", 
     RowBox[{
      RowBox[{"J2", "^", "5"}], "-", 
      RowBox[{"64", "*", 
       RowBox[{"J2", "^", "3"}], "*", "J4"}], "+", 
      RowBox[{"1216", "*", "J2", "*", 
       RowBox[{"J4", "^", "2"}]}], "-", 
      RowBox[{"5760", "*", "J4", "*", "J6"}], "+", 
      RowBox[{"768", "*", "J2", "*", "J8"}], "-", 
      RowBox[{"128000", "*", "J10"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"J2", "^", "4"}], "*", "J4"}], "-", 
      RowBox[{"74", "*", 
       RowBox[{"J2", "^", "2"}], "*", 
       RowBox[{"J4", "^", "2"}]}], "+", 
      RowBox[{"1456", "*", 
       RowBox[{"J4", "^", "3"}]}], "-", 
      RowBox[{"4320", "*", 
       RowBox[{"J6", "^", "2"}]}], "-", 
      RowBox[{"40", "*", 
       RowBox[{"J2", "^", "2"}], "*", "J8"}], "+", 
      RowBox[{"1728", "*", "J4", "*", "J8"}], "-", 
      RowBox[{"3200", "*", "J2", "*", "J10"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9609622847335377`*^9, 3.960962293351048*^9}, {
  3.960971607323824*^9, 3.960971612224527*^9}, {3.9609888858560963`*^9, 
  3.960988886390523*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"175e55c7-8476-4290-a50b-c05526ff61f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"parD4stratum", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J2", "->", "x0"}], ",", 
    RowBox[{"J4", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", "*", 
         RowBox[{"x0", "^", "2"}]}], "-", 
        RowBox[{"17", "*", "x0", "*", "x1"}], "+", 
        RowBox[{"15", "*", 
         RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "8"}]}], ",", 
    RowBox[{"J6", "->", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "16"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "x0"}], "-", 
          RowBox[{"5", "*", "x1"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x0", "-", 
           RowBox[{"2", "*", "x1"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ",", 
    RowBox[{"J8", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "37"}], "*", 
         RowBox[{"x0", "^", "4"}]}], "+", 
        RowBox[{"238", "*", 
         RowBox[{"x0", "^", "3"}], "*", "x1"}], "-", 
        RowBox[{"567", "*", 
         RowBox[{"x0", "^", "2"}], "*", 
         RowBox[{"x1", "^", "2"}]}], "+", 
        RowBox[{"590", "*", "x0", "*", 
         RowBox[{"x1", "^", "3"}]}], "-", 
        RowBox[{"225", "*", 
         RowBox[{"x1", "^", "4"}]}]}], ")"}], "/", "256"}]}], ",", 
    RowBox[{"J10", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "x0"}], "-", 
           RowBox[{"3", "*", "x1"}]}], ")"}], "^", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x0", "-", 
           RowBox[{"2", "*", "x1"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
      "1024"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.960962351408812*^9, 3.960962403416086*^9}, {
   3.9609716166482697`*^9, 3.9609716624567833`*^9}, 3.960988882841242*^9},
 CellLabel->
  "In[642]:=",ExpressionUUID->"19215a68-4ef0-400d-8928-32ecf5e8bcb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J2", "\[Rule]", "x0"}], ",", 
   RowBox[{"J4", "\[Rule]", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["x0", "2"]}], "-", 
       RowBox[{"17", " ", "x0", " ", "x1"}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"J6", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "16"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "x0"}], "-", 
       RowBox[{"5", " ", "x1"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x0", "-", 
        RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}]}], ",", 
   RowBox[{"J8", "\[Rule]", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "37"}], " ", 
        SuperscriptBox["x0", "4"]}], "+", 
       RowBox[{"238", " ", 
        SuperscriptBox["x0", "3"], " ", "x1"}], "-", 
       RowBox[{"567", " ", 
        SuperscriptBox["x0", "2"], " ", 
        SuperscriptBox["x1", "2"]}], "+", 
       RowBox[{"590", " ", "x0", " ", 
        SuperscriptBox["x1", "3"]}], "-", 
       RowBox[{"225", " ", 
        SuperscriptBox["x1", "4"]}]}], ")"}]}]}], ",", 
   RowBox[{"J10", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x0"}], "-", 
         RowBox[{"3", " ", "x1"}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x0", "-", 
         RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}], "1024"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.960962403963578*^9, 3.960971662996687*^9, 
  3.9609888251328497`*^9, 3.960988907260324*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"85eeea5f-c7d6-4359-89a4-79be81e325b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D4stratum", "/.", "parD4stratum"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960962406508168*^9, 3.960962415836177*^9}, {
  3.960971667897698*^9, 3.960971671025654*^9}, {3.960988882843171*^9, 
  3.960988882844096*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"02bdc613-9dfa-419d-9ea2-5634f6443960"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.96096241282793*^9, 3.960962416044404*^9}, 
   3.9609716713212976`*^9, 3.960988825207469*^9, 3.9609889073116293`*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"0cade09a-44d1-4f32-9f4e-f33ba30735c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invparD4stratum", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x0", "->", 
     RowBox[{"J2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", "*", 
         RowBox[{"J2", "^", "2"}]}], "-", 
        RowBox[{"480", "*", "J4"}]}], ")"}]}]}], ",", 
    RowBox[{"x1", "->", 
     RowBox[{
      RowBox[{"5", "*", 
       RowBox[{"J2", "^", "3"}]}], "-", 
      RowBox[{"224", "*", "J2", "*", "J4"}], "-", 
      RowBox[{"720", "*", "J6"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.960962467936193*^9, 3.96096248260804*^9}, {
   3.960962516955777*^9, 3.9609625266019373`*^9}, {3.960972446248958*^9, 
   3.960972446592601*^9}, {3.9609725337857933`*^9, 3.960972539870576*^9}, 
   3.9609888828457747`*^9},
 CellLabel->
  "In[644]:=",ExpressionUUID->"faea6daf-e38a-4358-93d8-c8622e653b0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", 
    RowBox[{"J2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["J2", "2"]}], "-", 
       RowBox[{"480", " ", "J4"}]}], ")"}]}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["J2", "3"]}], "-", 
     RowBox[{"224", " ", "J2", " ", "J4"}], "-", 
     RowBox[{"720", " ", "J6"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.960962484695447*^9, 3.960962527154357*^9, 
  3.960972540349451*^9, 3.960988825271777*^9, 3.960988907320787*^9},
 CellLabel->
  "Out[644]=",ExpressionUUID->"cc641994-da81-4a78-9f85-843a256408ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WVec", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17", " ", "x0"}], "-", 
        RowBox[{"30", " ", "x1"}]}], ")"}], "2"]}]}], "]"}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x0", ",", "x1"}], "}"}], "/.", "invparD4stratum"}], "/.", 
     "parD4stratum"}], "//", "Factor"}], ")"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "check", " ", "that", " ", "both", " ", "maps", " ", "are", " ",
     "inverse", " ", "to", " ", "each", " ", "other"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.96096253283622*^9, 3.960962545734449*^9}, {
  3.960962650584193*^9, 3.960962707274147*^9}, {3.96097254718519*^9, 
  3.9609725756347933`*^9}, {3.960972966269375*^9, 3.960972983091134*^9}, {
  3.960988882847533*^9, 3.9609888828487177`*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"48a61ad5-cf0a-4d2b-a78f-38cbbdb3b490"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x0", ",", "x1"}], "}"}]], "Output",
 CellChangeTimes->{{3.9609625343653708`*^9, 3.960962546262765*^9}, {
   3.960962657466056*^9, 3.960962710505912*^9}, {3.960972555885462*^9, 
   3.9609725758134947`*^9}, 3.960988825342545*^9, 3.960988907367518*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"652b6487-fb7a-4b84-946a-96a2aff260ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "compute", " ", "the", " ", "universal", 
   " ", "genus", " ", "2", " ", "curve", " ", "in", " ", "terms", " ", "of", 
   " ", "the", " ", "Igusa", " ", "invariants"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960979358118013*^9, 3.960979377126975*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"b06fc653-60fa-43a4-acdf-01952e7adada"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}], "-", 
   RowBox[{
    RowBox[{"WVec", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      "s"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IIc", "/.", "d4rules"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f5", "->", "1"}], ",", 
        RowBox[{"f3", "->", "1"}], ",", 
        RowBox[{"f1", "->", 
         RowBox[{"t", "/", "s"}]}]}], "}"}]}], ")"}]}]}], "//", "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "assume", " ", "that", " ", "f5"}], "=", 
     RowBox[{"f3", "=", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "we", " ", "assume", " ", "that", " ", "f1"}], "=", 
     RowBox[{"t", "/", "s"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9609785346599703`*^9, 3.960978550479581*^9}, {
  3.960978588120695*^9, 3.9609786822877703`*^9}, {3.960979397326394*^9, 
  3.960979419992991*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"bacf44a3-4540-417c-8ca7-3432f89cd70c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J2", "-", 
    RowBox[{"12", " ", "s"}], "-", 
    RowBox[{"80", " ", "t"}]}], ",", 
   RowBox[{"J4", "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"16", " ", "s", " ", "t"}], "-", 
    RowBox[{"480", " ", 
     SuperscriptBox["t", "2"]}]}], ",", 
   RowBox[{"J6", "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"112", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "-", 
    RowBox[{"704", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1280", " ", 
     SuperscriptBox["t", "3"]}]}], ",", 
   RowBox[{"J8", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s", "4"]}], "+", 
    RowBox[{"208", " ", 
     SuperscriptBox["s", "3"], " ", "t"}], "+", 
    RowBox[{"1632", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"14080", " ", "s", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"83200", " ", 
     SuperscriptBox["t", "4"]}]}], ",", 
   RowBox[{"J10", "-", 
    RowBox[{"4096", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"32768", " ", "s", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"65536", " ", 
     SuperscriptBox["t", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.96097843611131*^9, {3.960978535795106*^9, 3.960978551443426*^9}, {
   3.960978589356124*^9, 3.960978682767694*^9}, 3.96098882571552*^9, 
   3.960988907719555*^9},
 CellLabel->
  "Out[647]=",ExpressionUUID->"5192faf2-735b-4dbf-9a1b-c2da5ed9b6bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J2", "-", 
       RowBox[{"12", " ", "s"}], "-", 
       RowBox[{"80", " ", "t"}]}], ",", 
      RowBox[{"J4", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"16", " ", "s", " ", "t"}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox["t", "2"]}]}], ",", 
      RowBox[{"J6", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["s", "2"], " ", "t"}], "-", 
       RowBox[{"704", " ", "s", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SuperscriptBox["t", "3"]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "s", ",", "J2", ",", "J4", ",", "J6"}], "}"}]}], "]"}],
   "//", "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "GB", " ", "we", " ", "can", " ", "compute", " ", "what", 
    " ", "t", " ", "and", " ", "s", " ", "are"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.960978686914056*^9, 3.960978714839768*^9}, {
  3.960979042386784*^9, 3.960979067979973*^9}, {3.960979425236889*^9, 
  3.9609794479603567`*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"e020ad5f-c671-43b5-b88f-39a66a79a763"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["J2", "6"], "-", 
    RowBox[{"104", " ", 
     SuperscriptBox["J2", "4"], " ", "J4"}], "+", 
    RowBox[{"3584", " ", 
     SuperscriptBox["J2", "2"], " ", 
     SuperscriptBox["J4", "2"]}], "-", 
    RowBox[{"40960", " ", 
     SuperscriptBox["J4", "3"]}], "+", 
    RowBox[{"592", " ", 
     SuperscriptBox["J2", "3"], " ", "J6"}], "-", 
    RowBox[{"23040", " ", "J2", " ", "J4", " ", "J6"}], "+", 
    RowBox[{"172800", " ", 
     SuperscriptBox["J6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "44"}], " ", 
     SuperscriptBox["J2", "5"], " ", "J4"}], "+", 
    RowBox[{"2656", " ", 
     SuperscriptBox["J2", "3"], " ", 
     SuperscriptBox["J4", "2"]}], "-", 
    RowBox[{"44032", " ", "J2", " ", 
     SuperscriptBox["J4", "3"]}], "+", 
    RowBox[{"5445", " ", 
     SuperscriptBox["J2", "4"], " ", "J6"}], "-", 
    RowBox[{"354728", " ", 
     SuperscriptBox["J2", "2"], " ", "J4", " ", "J6"}], "+", 
    RowBox[{"5049600", " ", 
     SuperscriptBox["J4", "2"], " ", "J6"}], "+", 
    RowBox[{"4007520", " ", "J2", " ", 
     SuperscriptBox["J6", "2"]}], "+", 
    RowBox[{"131072", " ", 
     SuperscriptBox["J4", "3"], " ", "s"}], "-", 
    RowBox[{"45999360", " ", 
     SuperscriptBox["J6", "2"], " ", "s"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "11"}], " ", 
     SuperscriptBox["J2", "5"]}], "+", 
    RowBox[{"664", " ", 
     SuperscriptBox["J2", "3"], " ", "J4"}], "-", 
    RowBox[{"11008", " ", "J2", " ", 
     SuperscriptBox["J4", "2"]}], "-", 
    RowBox[{"8096", " ", 
     SuperscriptBox["J2", "2"], " ", "J6"}], "-", 
    RowBox[{"15360", " ", "J4", " ", "J6"}], "+", 
    RowBox[{"32768", " ", 
     SuperscriptBox["J4", "2"], " ", "s"}], "+", 
    RowBox[{"92928", " ", "J2", " ", "J6", " ", "s"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "15"}], " ", 
     SuperscriptBox["J2", "4"]}], "+", 
    RowBox[{"888", " ", 
     SuperscriptBox["J2", "2"], " ", "J4"}], "-", 
    RowBox[{"14080", " ", 
     SuperscriptBox["J4", "2"]}], "-", 
    RowBox[{"11040", " ", "J2", " ", "J6"}], "+", 
    RowBox[{"1024", " ", "J2", " ", "J4", " ", "s"}], "+", 
    RowBox[{"126720", " ", "J6", " ", "s"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["J2", "3"]}], "+", 
    RowBox[{"160", " ", "J2", " ", "J4"}], "+", 
    RowBox[{"3600", " ", "J6"}], "+", 
    RowBox[{"176", " ", 
     SuperscriptBox["J2", "2"], " ", "s"}], "-", 
    RowBox[{"7680", " ", "J4", " ", "s"}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["J2", "2"]}], "-", 
    RowBox[{"40", " ", "J4"}], "-", 
    RowBox[{"80", " ", "J2", " ", "s"}], "+", 
    RowBox[{"768", " ", 
     SuperscriptBox["s", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "J2"}], "+", 
    RowBox[{"12", " ", "s"}], "+", 
    RowBox[{"80", " ", "t"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960978715185732*^9, {3.960979043911682*^9, 3.960979068528344*^9}, 
   3.9609888258851*^9, 3.9609889077783833`*^9},
 CellLabel->
  "Out[648]=",ExpressionUUID->"08c60e1e-534d-44f0-a3a9-38cd41687fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "/", "s"}], "/.", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          SuperscriptBox["J2", "3"]}], "+", 
         RowBox[{"288", " ", "J2", " ", "J4"}], "-", 
         RowBox[{"2160", " ", "J6"}], "+", 
         RowBox[{"704", " ", 
          SuperscriptBox["J2", "2"], " ", "t"}], "-", 
         RowBox[{"30720", " ", "J4", " ", "t"}]}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "J2"}], "+", 
         RowBox[{"12", " ", "s"}], "+", 
         RowBox[{"80", " ", "t"}]}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "t"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960978737604998*^9, 3.960978817379978*^9}},
 CellLabel->
  "In[649]:=",ExpressionUUID->"6ae95aef-35f1-460e-beb4-65ec1d91b76e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "7"}], " ", 
    SuperscriptBox["J2", "3"]}], "+", 
   RowBox[{"288", " ", "J2", " ", "J4"}], "-", 
   RowBox[{"2160", " ", "J6"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["J2", "3"]}], "+", 
     RowBox[{"160", " ", "J2", " ", "J4"}], "+", 
     RowBox[{"3600", " ", "J6"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.960978757178302*^9, 3.9609788178060427`*^9}, 
   3.9609888259393663`*^9, 3.960988907826392*^9},
 CellLabel->
  "Out[649]=",ExpressionUUID->"e517eae1-e584-406c-8f29-56a3d70a09bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"If", " ", "we", " ", "substitute", " ", "5"}], "->", "1"}], ",", 
   
   RowBox[{"f3", "->", "1"}], ",", 
   RowBox[{"f1", "->", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       SuperscriptBox["J2", "3"]}], "+", 
      RowBox[{"288", " ", "J2", " ", "J4"}], "-", 
      RowBox[{"2160", " ", "J6"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["J2", "3"]}], "+", 
        RowBox[{"160", " ", "J2", " ", "J4"}], "+", 
        RowBox[{"3600", " ", "J6"}]}], ")"}]}]]}], ",", " ", 
   RowBox[{
   "we", " ", "get", " ", "that", " ", "the", " ", "associate", " ", "curve", 
    " ", "has", " ", "Igusa", " ", "invariants", " ", 
    RowBox[{"{", 
     RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.960979451725466*^9, 3.96097949233988*^9}},
 CellLabel->
  "In[650]:=",ExpressionUUID->"b84d40f0-5b92-4904-ad30-464aa5c49ce5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}], "/.", 
  "parD4stratum"}]], "Input",
 CellChangeTimes->{{3.9609792916296043`*^9, 3.96097931013316*^9}, 
   3.9609888662798033`*^9},
 CellLabel->
  "In[651]:=",ExpressionUUID->"ad2a85e0-cd38-46ed-b909-8bd7c17a976d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x0", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["x0", "2"]}], "-", 
      RowBox[{"17", " ", "x0", " ", "x1"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x1", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "16"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x0"}], "-", 
      RowBox[{"5", " ", "x1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x0", "-", 
       RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "37"}], " ", 
       SuperscriptBox["x0", "4"]}], "+", 
      RowBox[{"238", " ", 
       SuperscriptBox["x0", "3"], " ", "x1"}], "-", 
      RowBox[{"567", " ", 
       SuperscriptBox["x0", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"590", " ", "x0", " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["x1", "4"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x0"}], "-", 
        RowBox[{"3", " ", "x1"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x0", "-", 
        RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}], "1024"]}], "}"}]], "Output",\

 CellChangeTimes->{{3.9609793018365097`*^9, 3.96097931052851*^9}, 
   3.960988825998558*^9, 3.960988907876542*^9},
 CellLabel->
  "Out[651]=",ExpressionUUID->"80963f28-2a10-46c2-a229-c2accbe8273a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WVec", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"-", "16"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x0"}], "-", 
          RowBox[{"5", " ", "x1"}]}], ")"}]], ")"}]}]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"IIc", "/.", "d4rules"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f5", "->", "1"}], ",", 
        RowBox[{"f3", "->", "1"}], ",", 
        RowBox[{"f1", "->", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", 
            SuperscriptBox["J2", "3"]}], "+", 
           RowBox[{"288", " ", "J2", " ", "J4"}], "-", 
           RowBox[{"2160", " ", "J6"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["J2", "3"]}], "+", 
             RowBox[{"160", " ", "J2", " ", "J4"}], "+", 
             RowBox[{"3600", " ", "J6"}]}], ")"}]}]]}]}], "}"}]}], "/.", 
     "parD4stratum"}], ")"}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9609778015107117`*^9, 3.9609779178851023`*^9}, {
   3.960978038064476*^9, 3.960978038283763*^9}, {3.9609781582063837`*^9, 
   3.9609782493674088`*^9}, {3.960978848666004*^9, 3.9609788760162888`*^9}, {
   3.9609789332079983`*^9, 3.960978951126421*^9}, {3.960979132107729*^9, 
   3.960979138707139*^9}, 3.9609791824714203`*^9, {3.9609792475793962`*^9, 
   3.96097928401287*^9}, {3.96097931972962*^9, 3.960979342842526*^9}, 
   3.960988801098114*^9},
 CellLabel->
  "In[652]:=",ExpressionUUID->"5cad78ad-3c02-40f9-a491-7bffa510c730"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x0", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["x0", "2"]}], "-", 
      RowBox[{"17", " ", "x0", " ", "x1"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["x1", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "16"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "x0"}], "-", 
      RowBox[{"5", " ", "x1"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x0", "-", 
       RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "37"}], " ", 
       SuperscriptBox["x0", "4"]}], "+", 
      RowBox[{"238", " ", 
       SuperscriptBox["x0", "3"], " ", "x1"}], "-", 
      RowBox[{"567", " ", 
       SuperscriptBox["x0", "2"], " ", 
       SuperscriptBox["x1", "2"]}], "+", 
      RowBox[{"590", " ", "x0", " ", 
       SuperscriptBox["x1", "3"]}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["x1", "4"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x0"}], "-", 
        RowBox[{"3", " ", "x1"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x0", "-", 
        RowBox[{"2", " ", "x1"}]}], ")"}], "2"]}], "1024"]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.960978951642673*^9, 3.960979139456461*^9, 3.960979183168964*^9, {
   3.960979252664114*^9, 3.960979284767832*^9}, {3.960979327305623*^9, 
   3.96097934355532*^9}, 3.960988826422206*^9, 3.9609889081900797`*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"db170698-48ce-4fbf-9fe5-d16d101ab6f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The stratum of curves with automorphism group ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["D", "TI"], "4"], TraditionalForm], "errors" -> {}, "input" -> 
     "D_4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "96f35327-6cbc-49d0-a29b-17bed503a1d7"]
}], "Section",
 CellChangeTimes->{
  3.960971449218465*^9},ExpressionUUID->"c1d151cf-7ae6-4622-a4d9-\
c2bd58f114ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d6rules", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "==", "0"}], "&"}], "/@", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
              RowBox[{"f", "[", "x", "]"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x", "->", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}]}]}], ",", 
               RowBox[{"y", "->", " ", 
                RowBox[{"y", "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x", "-", "1"}], ")"}], "^", "3"}]}]}]}], "}"}]}], 
            ")"}]}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
            RowBox[{"f", "[", "x", "]"}]}], ")"}]}], "//", "Factor"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "//", "Flatten"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960977749718992*^9, 3.960977751475803*^9}, {
  3.960979511560837*^9, 3.960979574239746*^9}},
 CellLabel->
  "In[653]:=",ExpressionUUID->"49f7cf2c-6401-493d-893b-3e779952194b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f3", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", "f0"}], "-", 
     RowBox[{"5", " ", "f1"}], "-", 
     RowBox[{"2", " ", "f2"}]}]}], ",", 
   RowBox[{"f4", "\[Rule]", 
    RowBox[{
     RowBox[{"15", " ", "f0"}], "+", 
     RowBox[{"5", " ", "f1"}], "+", "f2"}]}], ",", 
   RowBox[{"f5", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "f0"}], "-", "f1"}]}], ",", 
   RowBox[{"f6", "\[Rule]", "f0"}], ",", 
   RowBox[{"g2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "g0"}], "-", "g1"}]}], ",", 
   RowBox[{"g3", "\[Rule]", "g0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.96097775162486*^9, {3.960979552856833*^9, 3.960979574873502*^9}, 
   3.960988826477036*^9, 3.960988908207457*^9},
 CellLabel->
  "Out[653]=",ExpressionUUID->"96c5b2da-82a6-47ec-b2be-ff00560e2fc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d6curve", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "d6rules", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "a", " ", "model", " ", "for", " ", "the", " ", "curves", 
      " ", "admitting", " ", "the", " ", "automorphism", " ", "of", " ", 
      "order", " ", "3"}], ",", " ", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}]}], ",", " ", 
     RowBox[{"y", "->", 
      RowBox[{"y", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], "^", "3"}]}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960961256063683*^9, 3.960961261301364*^9}, 
   3.9609613041987247`*^9, {3.960961934892108*^9, 3.960961944403674*^9}, {
   3.96096200473368*^9, 3.9609620506444674`*^9}, {3.9609621371266527`*^9, 
   3.9609621461130743`*^9}, {3.960971521316112*^9, 3.960971558426098*^9}, {
   3.960972429682078*^9, 3.9609724408483543`*^9}, {3.960977747519032*^9, 
   3.960977758581335*^9}, {3.960979515757346*^9, 3.96097952252957*^9}, {
   3.960983205726091*^9, 3.96098320772676*^9}, {3.960983877707254*^9, 
   3.960983880511053*^9}},
 CellLabel->
  "In[654]:=",ExpressionUUID->"efc63bf9-add1-4379-a16b-72674eb8cb68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "f0"}], "-", 
  RowBox[{"f1", " ", "x"}], "-", 
  RowBox[{"f2", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", "f0"}], "-", 
     RowBox[{"5", " ", "f1"}], "-", 
     RowBox[{"2", " ", "f2"}]}], ")"}], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15", " ", "f0"}], "+", 
     RowBox[{"5", " ", "f1"}], "+", "f2"}], ")"}], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "f0"}], "-", "f1"}], ")"}], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"f0", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"g0", "+", 
     RowBox[{"g1", " ", "x"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "g0"}], "-", "g1"}], ")"}], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"g0", " ", 
      SuperscriptBox["x", "3"]}]}], ")"}], " ", "y"}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.960971558901226*^9, 3.9609777591419086`*^9, 
  3.960979603607823*^9, 3.960988826539401*^9, 3.960988908231765*^9},
 CellLabel->
  "Out[654]=",ExpressionUUID->"1c052315-e6d4-44f2-9146-9cb833f2e068"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"-", "d6curve"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9609619257842817`*^9, 3.960961932611915*^9}, {
  3.960962065534203*^9, 3.9609621075581913`*^9}, {3.9609621571137743`*^9, 
  3.960962183457725*^9}, {3.960971565488213*^9, 3.9609715658693943`*^9}, {
  3.960979606734222*^9, 3.960979607018922*^9}},
 CellLabel->
  "In[655]:=",ExpressionUUID->"15a79cd2-4f0c-437e-871e-ca13755e5914"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f0", ",", "f1", ",", "f2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], " ", "f0"}], "-", 
      RowBox[{"5", " ", "f1"}], "-", 
      RowBox[{"2", " ", "f2"}]}], ",", 
     RowBox[{
      RowBox[{"15", " ", "f0"}], "+", 
      RowBox[{"5", " ", "f1"}], "+", "f2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "f0"}], "-", "f1"}], ",", "f0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "g0"}], ",", 
     RowBox[{"-", "g1"}], ",", 
     RowBox[{
      RowBox[{"3", " ", "g0"}], "+", "g1"}], ",", 
     RowBox[{"-", "g0"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960961975131915*^9, {3.9609620979826603`*^9, 3.960962107910447*^9}, {
   3.9609621581719*^9, 3.960962183679988*^9}, 3.960971566174088*^9, 
   3.960979607370736*^9, 3.9609888265922327`*^9, 3.960988908259653*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"cd714867-2318-4588-8300-8c48136ba151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d6rulesalt", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "==", "0"}], "&"}], "/@", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
             RowBox[{"f", "[", "x", "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "3"}], ")"}]}]}], "x"}]}], "}"}]}], ")"}],
           "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"g", "[", "x", "]"}], "y"}], "-", 
            RowBox[{"f", "[", "x", "]"}]}], ")"}]}], "//", "Factor"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "//", "Flatten"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960983695964875*^9, 3.960983719470531*^9}, 
   3.960983823022801*^9},
 CellLabel->
  "In[656]:=",ExpressionUUID->"60c07349-6682-419b-9b25-286c002803a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f1", "\[Rule]", "0"}], ",", 
   RowBox[{"f2", "\[Rule]", "0"}], ",", 
   RowBox[{"f4", "\[Rule]", "0"}], ",", 
   RowBox[{"f5", "\[Rule]", "0"}], ",", 
   RowBox[{"g1", "\[Rule]", "0"}], ",", 
   RowBox[{"g2", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.960983721944566*^9, 3.960983823203726*^9, 
  3.9609888266472673`*^9, 3.960988908287367*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"74582c9c-8a19-430e-a979-a4d4062b5223"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d6curvealt", "=", 
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", "d6rulesalt", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "a", " ", "model", " ", "for", " ", "the", " ", "curves", 
      " ", "admitting", " ", "the", " ", "automorphism", " ", "of", " ", 
      "order", " ", "3"}], ",", " ", 
     RowBox[{"x", "->", 
      RowBox[{"\[Zeta]3", "*", "x"}]}], ","}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960961256063683*^9, 3.960961261301364*^9}, 
   3.9609613041987247`*^9, {3.960961934892108*^9, 3.960961944403674*^9}, {
   3.96096200473368*^9, 3.9609620506444674`*^9}, {3.9609621371266527`*^9, 
   3.9609621461130743`*^9}, {3.960971521316112*^9, 3.960971558426098*^9}, {
   3.960972429682078*^9, 3.9609724408483543`*^9}, {3.960977747519032*^9, 
   3.960977758581335*^9}, {3.960979515757346*^9, 3.96097952252957*^9}, {
   3.960983205726091*^9, 3.96098320772676*^9}, {3.960983850005*^9, 
   3.960983891801002*^9}},
 CellLabel->
  "In[657]:=",ExpressionUUID->"8b8118f3-1b37-42af-9fbb-9b67bba67873"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "f0"}], "-", 
  RowBox[{"f3", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"f6", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"g0", "+", 
     RowBox[{"g3", " ", 
      SuperscriptBox["x", "3"]}]}], ")"}], " ", "y"}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{3.960971558901226*^9, 3.9609777591419086`*^9, 
  3.960979603607823*^9, 3.960983855128105*^9, 3.960988826700004*^9, 
  3.960988908300555*^9},
 CellLabel->
  "Out[657]=",ExpressionUUID->"4c2c5cbc-137b-41bb-a5b2-24af20b6c9c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"-", "d6curvealt"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9609619257842817`*^9, 3.960961932611915*^9}, {
  3.960962065534203*^9, 3.9609621075581913`*^9}, {3.9609621571137743`*^9, 
  3.960962183457725*^9}, {3.960971565488213*^9, 3.9609715658693943`*^9}, {
  3.960979606734222*^9, 3.960979607018922*^9}, {3.9609838970327673`*^9, 
  3.960983897461379*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"153254bb-d2ce-4d36-bb92-58af23c15b9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "f0", ",", "0", ",", "0", ",", "f3", ",", "0", ",", "0", ",", "f6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "g0"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "g3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960961975131915*^9, {3.9609620979826603`*^9, 3.960962107910447*^9}, {
   3.9609621581719*^9, 3.960962183679988*^9}, 3.960971566174088*^9, 
   3.960979607370736*^9, 3.9609838979083242`*^9, 3.9609888267507677`*^9, 
   3.960988908324275*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"edf25dcd-d827-4c0c-b0fd-0780169cf80c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"D6stratum", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"J4", "^", "2"}]}], "+", 
      RowBox[{"J2", "*", "J6"}], "-", 
      RowBox[{"4", "*", "J8"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"J2", "^", "2"}], "*", "J6"}], "-", 
      RowBox[{
       RowBox[{"45", "/", "2"}], "*", "J4", "*", "J6"}], "-", 
      RowBox[{"J2", "*", "J8"}], "-", 
      RowBox[{
       RowBox[{"375", "/", "2"}], "*", "J10"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "175"}], "/", "9"}], "*", 
       RowBox[{"J4", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"J2", "^", "3"}], "*", "J6"}], "-", 
      RowBox[{"75", "*", 
       RowBox[{"J6", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"J2", "^", "2"}], "*", "J8"}], "-", 
      RowBox[{"60", "*", "J4", "*", "J8"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9609622847335377`*^9, 3.960962293351048*^9}, {
   3.960971607323824*^9, 3.960971612224527*^9}, {3.960979621723764*^9, 
   3.960979622006576*^9}, 3.960980572885067*^9, 3.960988794447694*^9},
 CellLabel->
  "In[659]:=",ExpressionUUID->"49af9325-581a-45d4-aaf8-e87b1f5ce1e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"parD6stratum", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J2", "->", "x0"}], ",", 
    RowBox[{"J4", "->", 
     RowBox[{
      RowBox[{"-", "3"}], "*", "x1", "*", 
      RowBox[{"(", 
       RowBox[{"x0", "+", 
        RowBox[{"10", "*", "x1"}]}], ")"}]}]}], ",", 
    RowBox[{"J6", "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "x0"}], "+", 
          RowBox[{"40", "*", "x1"}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"J8", "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{"x0", "^", "2"}]}], "+", 
          RowBox[{"55", "*", "x0", "*", "x1"}], "+", 
          RowBox[{"225", "*", 
           RowBox[{"x1", "^", "2"}]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"J10", "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x0", "+", 
           RowBox[{"12", "*", "x1"}]}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.960962351408812*^9, 3.960962403416086*^9}, {
   3.9609716166482697`*^9, 3.9609716624567833`*^9}, {3.9609805789793997`*^9, 
   3.9609806217277393`*^9}, 3.960988794449292*^9},
 CellLabel->
  "In[660]:=",ExpressionUUID->"97321c12-eb3d-49da-afa3-f2fee2177dfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J2", "\[Rule]", "x0"}], ",", 
   RowBox[{"J4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", "x1", " ", 
     RowBox[{"(", 
      RowBox[{"x0", "+", 
       RowBox[{"10", " ", "x1"}]}], ")"}]}]}], ",", 
   RowBox[{"J6", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "x0"}], "+", 
       RowBox[{"40", " ", "x1"}]}], ")"}]}]}], ",", 
   RowBox[{"J8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["x0", "2"]}], "+", 
       RowBox[{"55", " ", "x0", " ", "x1"}], "+", 
       RowBox[{"225", " ", 
        SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"J10", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x1", "3"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x0", "+", 
        RowBox[{"12", " ", "x1"}]}], ")"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.960962403963578*^9, 3.960971662996687*^9, 
  3.960980622491221*^9, 3.960988826966777*^9, 3.960988908357444*^9},
 CellLabel->
  "Out[660]=",ExpressionUUID->"593fcda6-14b2-4090-b85e-606257c0f942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D6stratum", "/.", "parD6stratum"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.960962406508168*^9, 3.960962415836177*^9}, {
  3.960971667897698*^9, 3.960971671025654*^9}, {3.960980627603578*^9, 
  3.960980630934013*^9}, {3.9609887944504433`*^9, 3.9609887944510098`*^9}},
 CellLabel->
  "In[661]:=",ExpressionUUID->"90c25a0d-c5ed-40e5-a083-9d17b13dac8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.96096241282793*^9, 3.960962416044404*^9}, 
   3.9609716713212976`*^9, 3.960980631127861*^9, 3.960988827015539*^9, 
   3.960988908381796*^9},
 CellLabel->
  "Out[661]=",ExpressionUUID->"fc5990e4-1e15-47ce-99b1-2bbd5ab1cc8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invparD6stratum", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x0", "->", 
     RowBox[{"J2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"J2", "^", "2"}]}], "-", 
        RowBox[{"40", "*", "J4"}]}], ")"}]}]}], ",", 
    RowBox[{"x1", "->", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"J2", "*", "J4"}], ")"}]}], "-", 
      RowBox[{"30", "*", "J6"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.960962467936193*^9, 3.96096248260804*^9}, {
   3.960962516955777*^9, 3.9609625266019373`*^9}, {3.960972446248958*^9, 
   3.960972446592601*^9}, {3.9609725337857933`*^9, 3.960972539870576*^9}, {
   3.9609806335751057`*^9, 3.960980668864287*^9}, 3.960988794452179*^9},
 CellLabel->
  "In[662]:=",ExpressionUUID->"4341b6a3-75f7-4f23-89da-2e4b1727878e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", 
    RowBox[{"J2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["J2", "2"]}], "-", 
       RowBox[{"40", " ", "J4"}]}], ")"}]}]}], ",", 
   RowBox[{"x1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "J2"}], " ", "J4"}], "-", 
     RowBox[{"30", " ", "J6"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960962484695447*^9, 3.960962527154357*^9, 3.960972540349451*^9, {
   3.960980654966804*^9, 3.960980669316285*^9}, 3.9609888270636168`*^9, 
   3.960988908404275*^9},
 CellLabel->
  "Out[662]=",ExpressionUUID->"46211fce-c2a3-43ee-9d20-6fe85ec159dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WVec", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x0", "+", 
          RowBox[{"20", " ", "x1"}]}], ")"}], "2"]}], ")"}]}]}], "]"}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x0", ",", "x1"}], "}"}], "/.", "invparD6stratum"}], "/.", 
     "parD6stratum"}], "//", "Factor"}], ")"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "check", " ", "that", " ", "both", " ", "maps", " ", "are", " ",
     "inverse", " ", "to", " ", "each", " ", "other"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.96096253283622*^9, 3.960962545734449*^9}, {
  3.960962650584193*^9, 3.960962707274147*^9}, {3.96097254718519*^9, 
  3.9609725756347933`*^9}, {3.960972966269375*^9, 3.960972983091134*^9}, {
  3.960980661782531*^9, 3.9609806995738583`*^9}, {3.96098879445348*^9, 
  3.9609887944542093`*^9}},
 CellLabel->
  "In[663]:=",ExpressionUUID->"f7a9b6c5-ffbb-44dd-aeff-2f0432ece108"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x0", ",", "x1"}], "}"}]], "Output",
 CellChangeTimes->{{3.9609625343653708`*^9, 3.960962546262765*^9}, {
   3.960962657466056*^9, 3.960962710505912*^9}, {3.960972555885462*^9, 
   3.9609725758134947`*^9}, {3.960980671957634*^9, 3.96098069976392*^9}, 
   3.960988827111455*^9, 3.960988908440217*^9},
 CellLabel->
  "Out[663]=",ExpressionUUID->"1d03a804-f86f-4604-b663-2fc561b56dd2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "compute", " ", "the", " ", "universal", 
   " ", "genus", " ", "2", " ", "curve", " ", "in", " ", "terms", " ", "of", 
   " ", "the", " ", "Igusa", " ", "invariants"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960979358118013*^9, 3.960979377126975*^9}},
 CellLabel->
  "In[664]:=",ExpressionUUID->"e0e791e9-e529-4f36-8378-6fd1ff2f3452"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}], "-", 
   RowBox[{
    RowBox[{"WVec", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      "s"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IIc", "/.", "d6rulesalt"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f0", "->", 
         RowBox[{"t", "/", "s"}]}], ",", 
        RowBox[{"f3", "->", "0"}], ",", 
        RowBox[{"f6", "->", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"g0", "->", "1"}], ",", 
        RowBox[{"g3", "->", "1"}]}], "}"}]}], ")"}]}]}], "//", "Factor", " ", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "assume", " ", "that", " ", "f3"}], "=", "0"}], ",", 
    " ", 
    RowBox[{"f6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], " ", "and", " ", "g0"}], "=", 
      RowBox[{"g3", "=", "1"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "we", " ", "assume", " ", "that", " ", "f0"}], "=", 
     RowBox[{"t", "/", "s"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9609785346599703`*^9, 3.960978550479581*^9}, {
  3.960978588120695*^9, 3.9609786822877703`*^9}, {3.960979397326394*^9, 
  3.960979419992991*^9}, {3.9609840626857643`*^9, 3.960984117263994*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"6f39f168-758a-4ae6-8da9-df79223f9bff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J2", "-", 
    RowBox[{"93", " ", "s"}], "-", 
    RowBox[{"360", " ", "t"}]}], ",", 
   RowBox[{"J4", "-", 
    RowBox[{"249", " ", 
     SuperscriptBox["s", "2"]}], "-", 
    RowBox[{"1737", " ", "s", " ", "t"}], "-", 
    RowBox[{"2970", " ", 
     SuperscriptBox["t", "2"]}]}], ",", 
   RowBox[{"J6", "+", 
    RowBox[{"239", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"2394", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "+", 
    RowBox[{"7911", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"8640", " ", 
     SuperscriptBox["t", "3"]}]}], ",", 
   RowBox[{"J8", "+", 
    RowBox[{"21057", " ", 
     SuperscriptBox["s", "4"]}], "+", 
    RowBox[{"293427", " ", 
     SuperscriptBox["s", "3"], " ", "t"}], "+", 
    RowBox[{"1523448", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"3492315", " ", "s", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"2982825", " ", 
     SuperscriptBox["t", "4"]}]}], ",", 
   RowBox[{"J10", "-", 
    RowBox[{"6561", " ", 
     SuperscriptBox["s", "5"]}], "-", 
    RowBox[{"111537", " ", 
     SuperscriptBox["s", "4"], " ", "t"}], "-", 
    RowBox[{"754515", " ", 
     SuperscriptBox["s", "3"], " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"2539107", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"4251528", " ", "s", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"2834352", " ", 
     SuperscriptBox["t", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.96097843611131*^9, {3.960978535795106*^9, 3.960978551443426*^9}, {
   3.960978589356124*^9, 3.960978682767694*^9}, 3.960984063856639*^9, 
   3.9609841178444366`*^9, 3.9609888275802813`*^9, 3.960988908762288*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"c2f674b2-d867-4cc7-9d36-1c0ecc7d3d50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J2", "-", 
        RowBox[{"93", " ", "s"}], "-", 
        RowBox[{"360", " ", "t"}]}], ",", 
       RowBox[{"J4", "-", 
        RowBox[{"249", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"1737", " ", "s", " ", "t"}], "-", 
        RowBox[{"2970", " ", 
         SuperscriptBox["t", "2"]}]}], ",", 
       RowBox[{"J6", "+", 
        RowBox[{"239", " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"2394", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"7911", " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"8640", " ", 
         SuperscriptBox["t", "3"]}]}], ",", 
       RowBox[{"J8", "+", 
        RowBox[{"21057", " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"293427", " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "+", 
        RowBox[{"1523448", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"3492315", " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"2982825", " ", 
         SuperscriptBox["t", "4"]}]}], ",", 
       RowBox[{"J10", "-", 
        RowBox[{"6561", " ", 
         SuperscriptBox["s", "5"]}], "-", 
        RowBox[{"111537", " ", 
         SuperscriptBox["s", "4"], " ", "t"}], "-", 
        RowBox[{"754515", " ", 
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"2539107", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "3"]}], "-", 
        RowBox[{"4251528", " ", "s", " ", 
         SuperscriptBox["t", "4"]}], "-", 
        RowBox[{"2834352", " ", 
         SuperscriptBox["t", "5"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "s", ",", "J2", ",", "J4", ",", "J6"}], "}"}], ",", 
     RowBox[{"{", "s", "}"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"-", "2"}], "]"}], "]"}], "//", "Factor", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "GB", " ", "we", " ", "can", " ", "compute", " ", "what", 
    " ", "t", " ", "and", " ", "s", " ", "are"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.960978686914056*^9, 3.960978714839768*^9}, {
  3.960979042386784*^9, 3.960979067979973*^9}, {3.960979425236889*^9, 
  3.9609794479603567`*^9}, {3.960984127319821*^9, 3.960984178474401*^9}, {
  3.96098421293939*^9, 3.960984213464917*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"5d68ac98-9b76-468d-a346-68606e55f9bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   SuperscriptBox["J2", "3"]}], "+", 
  RowBox[{"133", " ", "J2", " ", "J4"}], "+", 
  RowBox[{"2790", " ", "J6"}], "+", 
  RowBox[{"243", " ", 
   SuperscriptBox["J2", "2"], " ", "t"}], "-", 
  RowBox[{"3240", " ", "J4", " ", "t"}]}]], "Output",
 CellChangeTimes->{
  3.960978715185732*^9, {3.960979043911682*^9, 3.960979068528344*^9}, {
   3.960984128136153*^9, 3.960984178779402*^9}, 3.9609842141718807`*^9, 
   3.960988827696658*^9, 3.9609889088735933`*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"75fd765e-6a9c-4ca9-bc0f-04226cefc151"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "/", "s"}], "/.", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["J2", "3"]}], "+", 
         RowBox[{"133", " ", "J2", " ", "J4"}], "+", 
         RowBox[{"2790", " ", "J6"}], "+", 
         RowBox[{"243", " ", 
          SuperscriptBox["J2", "2"], " ", "t"}], "-", 
         RowBox[{"3240", " ", "J4", " ", "t"}]}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{"J2", "-", 
         RowBox[{"93", " ", "s"}], "-", 
         RowBox[{"360", " ", "t"}]}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "t"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.960978737604998*^9, 3.960978817379978*^9}, {
  3.960984186175756*^9, 3.960984189321762*^9}, {3.960984237568548*^9, 
  3.9609842560037413`*^9}},
 CellLabel->
  "In[667]:=",ExpressionUUID->"8da8a6b1-c3c1-4f45-b72f-3482fbbca298"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SuperscriptBox["J2", "3"]}], "+", 
   RowBox[{"133", " ", "J2", " ", "J4"}], "+", 
   RowBox[{"2790", " ", "J6"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["J2", "3"]}], "-", 
     RowBox[{"160", " ", "J2", " ", "J4"}], "-", 
     RowBox[{"3600", " ", "J6"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.960978757178302*^9, 3.9609788178060427`*^9}, 
   3.960984189695054*^9, 3.960984256256147*^9, 3.960988827750926*^9, 
   3.96098890889019*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"2e41a248-b062-4afb-936f-4c77e622099c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "If", " ", "we", " ", "substitute", " ", "f0", " ", "by", " ", "that", " ",
     "quantity"}], ",", " ", 
   RowBox[{
   "we", " ", "get", " ", "that", " ", "the", " ", "associate", " ", "curve", 
    " ", "has", " ", "Igusa", " ", "invariants", " ", 
    RowBox[{"{", 
     RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.960979451725466*^9, 3.96097949233988*^9}, {
  3.9609846756398373`*^9, 3.96098469556813*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"035d73fc-7e3f-4091-a0f9-715c92d4be52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d6curvech", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PolynomialReduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}], "^", "6"}], 
       RowBox[{"(", 
        RowBox[{"d6curve", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"w", "^", "2"}]}], "x"}], "-", "w"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"x", "+", "1"}], ")"}]}]}], ",", 
           RowBox[{"y", "->", 
            RowBox[{"y", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "^", "3"}]}]}]}], "}"}]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "+", "w", "+", "1"}], ",", "w"}], "]"}], "[", 
    
    RowBox[{"[", "2", "]"}], "]"}], "//", "Factor", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "If", " ", "we", " ", "let", " ", "w", " ", "be", " ", "a", " ", "third",
       " ", "root", " ", "of", " ", "unity"}], ",", " ", 
     RowBox[{
     "there", " ", "is", " ", "a", " ", "change", " ", "of", " ", 
      "coordinates", " ", "that", " ", "allows", " ", "us", " ", "to", " ", 
      "relate", " ", "the", " ", "two", " ", "models", " ", "of", " ", "the", 
      " ", "curves", " ", "that", " ", "we", " ", "have"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960985425029752*^9, 3.960985509972229*^9}, {
  3.960985540776329*^9, 3.960985595115225*^9}, {3.960985886787929*^9, 
  3.960985991149172*^9}, {3.960986043735178*^9, 3.9609860501253643`*^9}, {
  3.9609860867747803`*^9, 3.960986251734201*^9}},
 CellLabel->
  "In[669]:=",ExpressionUUID->"f7a533f3-3af7-4cf9-9be3-a9f2016065bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", "f0"}], "-", 
  RowBox[{"4", " ", "f1"}], "-", "f2", "-", 
  RowBox[{"9", " ", "f0", " ", "w"}], "-", 
  RowBox[{"3", " ", "f1", " ", "w"}], "-", 
  RowBox[{"30", " ", "f0", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"5", " ", "f1", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", "f2", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", "f0", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"f1", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"f2", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"9", " ", "f0", " ", "w", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"3", " ", "f1", " ", "w", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"3", " ", "g0", " ", "y"}], "+", 
  RowBox[{"g1", " ", "y"}], "+", 
  RowBox[{"3", " ", "g0", " ", "w", " ", "y"}], "+", 
  RowBox[{"g1", " ", 
   SuperscriptBox["x", "3"], " ", "y"}], "-", 
  RowBox[{"3", " ", "g0", " ", "w", " ", 
   SuperscriptBox["x", "3"], " ", "y"}], "+", 
  SuperscriptBox["y", "2"]}]], "Output",
 CellChangeTimes->{{3.960985426669532*^9, 3.9609855102911787`*^9}, {
   3.96098556330153*^9, 3.960985595510091*^9}, {3.96098589706171*^9, 
   3.960985991620956*^9}, {3.960986056976132*^9, 3.960986099730404*^9}, {
   3.96098613745373*^9, 3.960986182755713*^9}, 3.960986252273797*^9, 
   3.9609888278706512`*^9, 3.9609889089442587`*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"1029277a-e5d7-4ef8-b876-6e295afbaa44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newrules", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "==", "0"}], "&"}], "/@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d6curvech", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"g1", "->", "1"}], ",", 
              RowBox[{"g0", "->", "0"}]}], "}"}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"d6curvealt", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f0", "->", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["J2", "3"]}], "+", 
                 RowBox[{"133", " ", "J2", " ", "J4"}], "+", 
                 RowBox[{"2790", " ", "J6"}]}], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["J2", "3"]}], "-", 
                   RowBox[{"160", " ", "J2", " ", "J4"}], "-", 
                   RowBox[{"3600", " ", "J6"}]}], ")"}]}]]}], ",", 
              RowBox[{"f3", "->", "0"}], ",", 
              RowBox[{"f6", "->", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"g0", "->", "1"}], ",", 
              RowBox[{"g3", "->", "1"}]}], "}"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "x"}], "}"}]}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"f0", ",", "f1", ",", "f2"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "can", " ", "find", " ", "the", " ", "coordinates", " ", "in", 
    " ", "the", " ", "other", " ", "model", " ", "of", " ", "curve"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.960986258884596*^9, 3.9609864259905*^9}, {
  3.9609869122969*^9, 3.960986920731892*^9}, {3.960990266287798*^9, 
  3.9609902898343554`*^9}},ExpressionUUID->"814ad5af-93c8-4727-91d3-\
25a9f0aa09f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f0", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        SuperscriptBox["J2", "3"]}], "+", 
       RowBox[{"613", " ", "J2", " ", "J4"}], "+", 
       RowBox[{"13590", " ", "J6"}]}], 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["J2", "3"]}], "-", 
         RowBox[{"160", " ", "J2", " ", "J4"}], "-", 
         RowBox[{"3600", " ", "J6"}]}], ")"}]}]]}]}], ",", 
   RowBox[{"f1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["J2", "3"]}], "+", 
         RowBox[{"214", " ", "J2", " ", "J4"}], "+", 
         RowBox[{"5220", " ", "J6"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["J2", "3"], " ", "w"}], "-", 
         RowBox[{"613", " ", "J2", " ", "J4", " ", "w"}], "-", 
         RowBox[{"13590", " ", "J6", " ", "w"}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["J2", "3"]}], "-", 
         RowBox[{"160", " ", "J2", " ", "J4"}], "-", 
         RowBox[{"3600", " ", "J6"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "w"}]}], ")"}]}]]}]}], ",", 
   RowBox[{"f2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["J2", "3"]}], "-", 
         RowBox[{"827", " ", "J2", " ", "J4"}], "-", 
         RowBox[{"18810", " ", "J6"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["J2", "3"], " ", "w"}], "-", 
         RowBox[{"613", " ", "J2", " ", "J4", " ", "w"}], "-", 
         RowBox[{"13590", " ", "J6", " ", "w"}]}], ")"}]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["J2", "3"]}], "-", 
         RowBox[{"160", " ", "J2", " ", "J4"}], "-", 
         RowBox[{"3600", " ", "J6"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "w"}]}], ")"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960986293085185*^9, {3.960986334846171*^9, 3.960986426391679*^9}, 
   3.960986920932187*^9, 3.9609888279113693`*^9, 3.960988908961492*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"eada9558-c7bc-49f5-9ed2-cfe3bda29f4b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "compute", " ", "an", " ", "alternative", " ", "model", " ", 
   "in", " ", "characteristic", " ", "3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960990313973761*^9, 
  3.960990326045923*^9}},ExpressionUUID->"78a807b3-ba80-40ba-9f7a-\
992a90b4a0d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor3", "=", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Modulus", "->", "3"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.960986947504819*^9, 3.960986956585848*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"c0e299fe-4e4a-4b57-973f-998c9c65d7af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"#1", ",", 
    RowBox[{"Modulus", "\[Rule]", "3"}]}], "]"}], "&"}]], "Output",
 CellChangeTimes->{{3.960986954828487*^9, 3.9609869569471493`*^9}, 
   3.960988827955724*^9, 3.960988908987309*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"b4b17091-bd61-40fa-a13d-38e167ec84d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WVec", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      RowBox[{"1", "/", "x0"}]}], "]"}], 
    RowBox[{"{", 
     RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}]}], "/.",
    "parD6stratum"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.960989400016968*^9, 3.960989428366088*^9}, {
  3.9609895001664267`*^9, 3.96098950630643*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"99f33269-f577-4db1-affc-c4a1d2ccfd40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "3"]}], 
    SuperscriptBox["x0", "3"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "3"]}], 
    SuperscriptBox["x0", "3"]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "3"]}], 
    SuperscriptBox["x0", "3"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.960989404817672*^9, 3.9609894285797987`*^9}, {
  3.9609895040156307`*^9, 3.960989506658499*^9}},
 CellLabel->
  "Out[705]=",ExpressionUUID->"7e1f7276-f939-4baf-90d9-ad45c46f8792"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IIc", "/.", "d6rules"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "->", "1"}], ",", 
     RowBox[{"g0", "->", "0"}], ",", 
     RowBox[{"f2", "->", "0"}], ",", 
     RowBox[{"f1", "->", "0"}]}], "}"}]}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.9609894624087353`*^9, 3.960989477394289*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"7d52b890-8dfc-4e2f-a265-8bee4311551d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["f0", "3"]}], ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["f0", "3"]}], ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["f0", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9609894639463673`*^9, 3.960989478576668*^9}},
 CellLabel->
  "Out[703]=",ExpressionUUID->"baddc7d0-1b01-4b7c-b4b8-3167b63dfa36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WVec", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"1", "/", "x0"}]}], "]"}], 
      RowBox[{"{", 
       RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}]}], "/.",
      "parD6stratum"}], "//", "Factor3"}], ")"}], "==", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"IIc", "/.", "d6rules"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g1", "->", "1"}], ",", 
       RowBox[{"g0", "->", "0"}], ",", 
       RowBox[{"f2", "->", "0"}], ",", 
       RowBox[{"f1", "->", "0"}]}], "}"}]}], "//", "Factor3"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.960989557270727*^9, 3.960989566336584*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"b03f1bdf-75b4-428e-aa03-aefa0e868748"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x1", "3"]}], 
     SuperscriptBox["x0", "3"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x1", "3"]}], 
     SuperscriptBox["x0", "3"]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x1", "3"]}], 
     SuperscriptBox["x0", "3"]]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", 
    RowBox[{"2", " ", 
     SuperscriptBox["f0", "3"]}], ",", 
    RowBox[{"2", " ", 
     SuperscriptBox["f0", "3"]}], ",", 
    RowBox[{"2", " ", 
     SuperscriptBox["f0", "3"]}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.960989553445919*^9, 3.9609895675286837`*^9}},
 CellLabel->
  "Out[711]=",ExpressionUUID->"b7e68301-e21c-4f3e-b840-c8682a779f65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"WVec", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
           RowBox[{"1", "/", "x0"}]}], "]"}], 
         RowBox[{"{", 
          RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], 
          "}"}]}], "/.", "parD6stratum"}], "//", "Factor3"}], ")"}], "==", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"IIc", "/.", "d6rules"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g1", "->", "1"}], ",", 
          RowBox[{"g0", "->", "0"}], ",", 
          RowBox[{"f2", "->", "0"}], ",", 
          RowBox[{"f1", "->", "0"}]}], "}"}]}], "//", "Factor3"}], ")"}]}], 
    ",", "f0"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9609895167053213`*^9, 3.9609896081617823`*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"884ad3eb-ce20-4863-9ec0-af8f8da5eb0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"f0", "\[Rule]", 
   FractionBox["x1", "x0"]}], "}"}]], "Output",
 CellChangeTimes->{3.960989609267633*^9},
 CellLabel->
  "Out[717]=",ExpressionUUID->"749e3181-1462-42e2-bb34-51e684dbdddc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "From", " ", "here", " ", "we", " ", "see", " ", "that", " ", 
    "substituting", " ", "the", " ", "values", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", "->", "1"}], ",", 
      RowBox[{"g0", "->", "0"}], ",", 
      RowBox[{"f2", "->", "0"}], ",", 
      RowBox[{"f1", "->", "0"}], ",", 
      RowBox[{"f0", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["J6", 
          RowBox[{"1", "/", "3"}]], "J2"]}]}]}], "}"}]}], ",", " ", 
   RowBox[{
   "gives", " ", "us", " ", "a", " ", "curve", " ", "with", " ", "Igusa", " ",
     "invariants", " ", 
    RowBox[{"{", 
     RowBox[{"J2", ",", "J4", ",", "J6", ",", "J8", ",", "J10"}], "}"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.96099074633673*^9, 
  3.960990775765622*^9}},ExpressionUUID->"8239b1dd-baac-415a-b3e2-\
de07c3332a6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"WVec", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", "f1", "+", "f2"}], ")"}], 
        RowBox[{"-", "2"}]]}], "]"}], "IIc"}], "/.", "d6rules"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "->", "1"}], ",", 
     RowBox[{"g0", "->", "0"}], ",", 
     RowBox[{"f2", "->", "0"}], ",", 
     RowBox[{"f1", "->", "0"}], ",", 
     RowBox[{"f0", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["J6", 
         RowBox[{"1", "/", "3"}]], "J2"]}]}]}], "}"}]}], "//", 
  "Factor3"}]], "Input",
 CellChangeTimes->{{3.9609881074675703`*^9, 3.960988112247093*^9}, {
  3.9609881605513277`*^9, 3.9609882493323174`*^9}, {3.960988315880883*^9, 
  3.9609883899432907`*^9}, {3.960988420052055*^9, 3.960988446581483*^9}, {
  3.960988510679727*^9, 3.9609885498594627`*^9}, {3.96098866270619*^9, 
  3.960988665268373*^9}, {3.960988744454438*^9, 3.960988744786137*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"21d32d8f-7a1e-485a-b10e-c79fab4124c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   FractionBox["J6", 
    SuperscriptBox["J2", "3"]], ",", 
   FractionBox["J6", 
    SuperscriptBox["J2", "3"]], ",", 
   FractionBox["J6", 
    SuperscriptBox["J2", "3"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.96098811242065*^9, {3.96098823351014*^9, 3.9609882568922567`*^9}, {
   3.9609883729909163`*^9, 3.960988395209882*^9}, {3.9609884387591543`*^9, 
   3.960988451816053*^9}, {3.960988513215006*^9, 3.960988550980462*^9}, 
   3.960988746905362*^9, 3.960988829330738*^9, 3.9609889102186127`*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"b11fb21c-84b0-46b0-b52d-996f694bce78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"d6curve", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g1", "->", "1"}], ",", 
       RowBox[{"g0", "->", "0"}], ",", 
       RowBox[{"f2", "->", "0"}], ",", 
       RowBox[{"f1", "->", "0"}], ",", 
       RowBox[{"f0", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["J6", 
           RowBox[{"1", "/", "3"}]], "J2"]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.96098969900178*^9, 3.9609897212727327`*^9}},
 CellLabel->
  "In[720]:=",ExpressionUUID->"928b51e0-1181-49dc-8f43-b2ef0b1fff16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["J6", 
       RowBox[{"1", "/", "3"}]], "J2"], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["J6", 
        RowBox[{"1", "/", "3"}]]}], "J2"], ",", "0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox["J6", 
       RowBox[{"1", "/", "3"}]], "J2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9609897033093567`*^9, 3.9609897216276093`*^9}},
 CellLabel->
  "Out[720]=",ExpressionUUID->"f1dd7691-fcae-4129-b33b-d074472bddff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["J6", 
       RowBox[{"1", "/", "3"}]], "J2"], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["J6", 
        RowBox[{"1", "/", "3"}]]}], "J2"], ",", "0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox["J6", 
       RowBox[{"1", "/", "3"}]], "J2"]}], "}"}], ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"x", "^", "3"}], ",", "0", ",", "0", ",", 
     RowBox[{"x", "^", "6"}]}], "}"}]}], "//", "Factor3"}]], "Input",
 CellChangeTimes->{{3.9609900995901613`*^9, 3.9609901135965233`*^9}, 
   3.9609902482211027`*^9},
 CellLabel->
  "In[728]:=",ExpressionUUID->"a6d6324e-9463-4390-9bbf-ab4534d0a448"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["J6", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "6"]}], "J2"]], "Output",
 CellChangeTimes->{{3.960990110278974*^9, 3.960990113925831*^9}, 
   3.960990248499249*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"61763798-4e1a-4ad0-a8d0-6b0af2318f86"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"611bde98-29d8-4bd8-a7ec-f2a44cebf1d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 323, 6, 160, "Title",ExpressionUUID->"c31b4aa0-055d-4339-afed-8d56dbee0edf"],
Cell[906, 30, 190, 2, 53, "Subtitle",ExpressionUUID->"b5e17fa5-6bf6-4b57-acc0-ced36e26ad19"],
Cell[CellGroupData[{
Cell[1121, 36, 180, 3, 69, "Chapter",ExpressionUUID->"6f55050a-a992-4aa3-8a55-192ea990cbbe"],
Cell[1304, 41, 1101, 29, 37, "Text",ExpressionUUID->"1e38ad96-e15b-45d9-a100-41153d132a2d"],
Cell[CellGroupData[{
Cell[2430, 74, 968, 21, 52, "Input",ExpressionUUID->"b3f38e36-2d0f-41f5-9105-32b2819e5c83"],
Cell[3401, 97, 9870, 202, 158, "Output",ExpressionUUID->"b3b41f1f-8422-4cdf-b2d3-0af6857ee6c7"]
}, Open  ]],
Cell[13286, 302, 355, 9, 29, "Input",ExpressionUUID->"29867786-86d0-4704-b0d9-16ac5c517ec8"],
Cell[CellGroupData[{
Cell[13666, 315, 433, 10, 29, "Input",ExpressionUUID->"c65b12ad-fdef-4807-8d9d-b07d0d4d4b99"],
Cell[14102, 327, 393, 8, 33, "Output",ExpressionUUID->"93e4c6a4-b848-4ac7-a1f1-c0bfc1497d6f"]
}, Open  ]],
Cell[14510, 338, 499, 11, 29, "Input",ExpressionUUID->"6e6142ba-ab94-438c-b0a8-caef10c90318"],
Cell[15012, 351, 1851, 56, 31, "Input",ExpressionUUID->"03fd1a51-79bb-4bb8-aafd-87d620158636"],
Cell[16866, 409, 3231, 98, 74, "Input",ExpressionUUID->"e9167751-51dd-4847-9c15-5fd07ab67e09"],
Cell[20100, 509, 4678, 141, 94, "Input",ExpressionUUID->"8ca6c4d7-abae-47c7-9ecf-df34ff95fd77"],
Cell[CellGroupData[{
Cell[24803, 654, 628, 19, 31, "Input",ExpressionUUID->"d1ebd350-8eae-4a86-84db-1b6319e77371"],
Cell[25434, 675, 1503, 50, 33, "Output",ExpressionUUID->"c784ea70-25be-41e0-80b6-89ccfc08f438"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26974, 730, 2690, 80, 74, "Input",ExpressionUUID->"00968916-e8eb-474e-bb06-4667f0017364"],
Cell[29667, 812, 470, 8, 33, "Output",ExpressionUUID->"e289f59e-57f8-4b03-a916-ce92038ddbff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30174, 825, 860, 20, 52, "Input",ExpressionUUID->"7f89d401-1e88-4a37-bf8b-2dc5d59f9ab2"],
Cell[31037, 847, 9413, 200, 162, "Output",ExpressionUUID->"e9c3b0b5-a9db-4d11-817c-587de84cb717"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40499, 1053, 178, 2, 69, "Chapter",ExpressionUUID->"54eb76a3-6cb8-42d6-aef6-032852b1ff1e"],
Cell[40680, 1057, 245, 6, 35, "Text",ExpressionUUID->"36620800-d73f-4c67-bf45-b32fc009dd1d"],
Cell[40928, 1065, 847, 23, 29, "Input",ExpressionUUID->"13a3f08d-17c0-4452-b52a-933c46c49e39"],
Cell[41778, 1090, 664, 17, 29, "Input",ExpressionUUID->"559b763b-298f-49bd-abf5-31d3d4e34528"],
Cell[42445, 1109, 627, 16, 29, "Input",ExpressionUUID->"fc51470f-895f-4a56-8986-05a38fdfe2f3"],
Cell[43075, 1127, 493, 14, 29, "Input",ExpressionUUID->"42a4dbdd-3828-4ee5-8070-3c207ce4bf1c"],
Cell[CellGroupData[{
Cell[43593, 1145, 547, 13, 69, "Section",ExpressionUUID->"61264f32-8048-4609-89ce-876521f16b30"],
Cell[CellGroupData[{
Cell[44165, 1162, 1983, 54, 52, "Input",ExpressionUUID->"1197f160-a06e-492e-a8f2-b8ba6aab3ae1"],
Cell[46151, 1218, 1149, 35, 35, "Output",ExpressionUUID->"2a965e90-090a-4c5c-a5ca-20c702611559"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47337, 1258, 451, 11, 29, "Input",ExpressionUUID->"b7b7fb1c-2962-45a7-847c-d39b63493848"],
Cell[47791, 1271, 984, 28, 35, "Output",ExpressionUUID->"507e4756-9120-4c76-92da-4cd941cb5643"]
}, Open  ]],
Cell[48790, 1302, 3817, 103, 90, "Input",ExpressionUUID->"78b254be-a35b-4b98-b6b2-66d4aceb3f51"],
Cell[CellGroupData[{
Cell[52632, 1409, 1879, 56, 50, "Input",ExpressionUUID->"c1d8399e-4277-4d23-bdd1-e08cb8ffdaa5"],
Cell[54514, 1467, 1858, 56, 58, "Output",ExpressionUUID->"ee5b1127-bae3-40d8-862f-b4740c8965ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56409, 1528, 276, 6, 29, "Input",ExpressionUUID->"8f6dbaa4-c934-468e-b8c7-c87eac30b2b9"],
Cell[56688, 1536, 269, 6, 33, "Output",ExpressionUUID->"61abdb43-a5b0-4bc7-b138-9ddc691e66b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56994, 1547, 5743, 142, 250, "Input",ExpressionUUID->"8289f22e-472c-4fbf-a322-fb1f641a929d"],
Cell[62740, 1691, 5488, 139, 169, "Output",ExpressionUUID->"30428e08-6436-486f-9b91-834bb3d035fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68265, 1835, 2016, 52, 52, "Input",ExpressionUUID->"9b92d752-5d70-4902-a6a4-bd8edfee0bb0"],
Cell[70284, 1889, 339, 7, 33, "Output",ExpressionUUID->"fc86f422-6878-44e5-99b5-968517485ef5"]
}, Open  ]],
Cell[70638, 1899, 1792, 48, 53, "Text",ExpressionUUID->"9e68d537-70a2-40f0-95eb-7e453a301826"],
Cell[72433, 1949, 579, 11, 29, "Input",ExpressionUUID->"70509927-cd54-45cf-b205-f9bfe5de426a"],
Cell[73015, 1962, 872, 25, 110, "Input",ExpressionUUID->"d61b4bf3-7db6-4ac8-952d-2744116c800c"],
Cell[73890, 1989, 778, 19, 31, "Input",ExpressionUUID->"be5bdc13-5f41-4663-b6da-b602c5d6ca97"],
Cell[74671, 2010, 1055, 32, 29, "Input",ExpressionUUID->"219e3e37-bede-44f4-8f4e-ccc64e3f2bdf"],
Cell[75729, 2044, 551, 16, 29, "Input",ExpressionUUID->"1e12324e-1482-4cfb-a846-2c5f5d7a28da"],
Cell[CellGroupData[{
Cell[76305, 2064, 370, 10, 29, "Input",ExpressionUUID->"0f6ea75e-8273-43b6-b2f7-a0780ee893ca"],
Cell[76678, 2076, 501, 16, 58, "Output",ExpressionUUID->"0282670a-1528-4519-af45-c32fffe52012"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77216, 2097, 406, 12, 29, "Input",ExpressionUUID->"13a186b6-fdc2-4e49-91e3-4cca09e2e02c"],
Cell[77625, 2111, 410, 12, 47, "Output",ExpressionUUID->"d87132c1-0352-48c5-bb74-1344ae5d9137"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78072, 2128, 409, 12, 29, "Input",ExpressionUUID->"13348a97-7a03-4c02-a2d1-cb5543611b32"],
Cell[78484, 2142, 502, 17, 58, "Output",ExpressionUUID->"c31102de-781e-41d3-9a08-9536fcd1371b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79023, 2164, 412, 12, 29, "Input",ExpressionUUID->"ec31a1e7-16e7-48e6-8191-300d127f92c8"],
Cell[79438, 2178, 591, 20, 58, "Output",ExpressionUUID->"22fed0f9-7587-4726-ae05-791781d7eb8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80066, 2203, 410, 12, 29, "Input",ExpressionUUID->"fade4e93-04fd-471a-8dcd-c48aaa1d5fbf"],
Cell[80479, 2217, 387, 12, 47, "Output",ExpressionUUID->"2ba5a444-65b3-4a2b-ab64-405803d1d820"]
}, Open  ]],
Cell[80881, 2232, 628, 16, 31, "Input",ExpressionUUID->"271e1b2f-e5e8-4909-9954-2c57ca167606"],
Cell[CellGroupData[{
Cell[81534, 2252, 315, 8, 29, "Input",ExpressionUUID->"5058b1d8-34ef-46d8-ac9d-eaa769955ba0"],
Cell[81852, 2262, 516, 16, 53, "Output",ExpressionUUID->"017d9773-cb18-4cd8-8987-bfd814bb35cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82405, 2283, 315, 8, 29, "Input",ExpressionUUID->"13de2c2b-153d-49fc-8f7c-e4f777fc1aa8"],
Cell[82723, 2293, 295, 8, 35, "Output",ExpressionUUID->"9a600371-8be0-4819-a128-0edfafee4a91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83055, 2306, 317, 8, 29, "Input",ExpressionUUID->"f111079b-e713-4dfb-937b-9c3f27ecb983"],
Cell[83375, 2316, 359, 11, 47, "Output",ExpressionUUID->"29a1aa4d-5485-4cd9-aad1-9e016c6222c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83771, 2332, 342, 9, 29, "Input",ExpressionUUID->"2244607e-6e8b-4b37-ba23-f50e1217e6d3"],
Cell[84116, 2343, 542, 16, 53, "Output",ExpressionUUID->"114ea65a-e27a-4888-81da-2bd9072e129b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84695, 2364, 344, 9, 29, "Input",ExpressionUUID->"1a616b16-c18e-4784-b851-0c37bc427fc9"],
Cell[85042, 2375, 519, 17, 50, "Output",ExpressionUUID->"3dd6bb33-88be-4e5a-bcd9-d4adbbc3f8f7"]
}, Open  ]],
Cell[85576, 2395, 409, 12, 31, "Input",ExpressionUUID->"5b40a658-cbe4-41fa-80da-a580fbba3de4"],
Cell[85988, 2409, 411, 12, 31, "Input",ExpressionUUID->"2dd645b2-3086-47cf-8f01-1e9a3fff7ba0"],
Cell[CellGroupData[{
Cell[86424, 2425, 818, 26, 31, "Input",ExpressionUUID->"d6f6cad3-f944-4cfc-81f2-452340d9c51d"],
Cell[87245, 2453, 890, 26, 57, "Output",ExpressionUUID->"f6679e2c-0405-4929-8898-ca67c5cbf79e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88172, 2484, 1284, 38, 31, "Input",ExpressionUUID->"8eb5d202-64d0-42c8-ada0-1abf04e94792"],
Cell[89459, 2524, 1359, 40, 67, "Output",ExpressionUUID->"01528800-a1e5-4866-945a-67e24645430f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90855, 2569, 843, 27, 52, "Input",ExpressionUUID->"0284ffd2-20be-4f41-99a1-49727776a2dd"],
Cell[91701, 2598, 249, 4, 33, "Output",ExpressionUUID->"aea379a5-2cac-42c7-963d-e7d5de38c42a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91987, 2607, 1023, 32, 52, "Input",ExpressionUUID->"6bb28964-ddbb-4639-acfd-f8192478435f"],
Cell[93013, 2641, 373, 6, 33, "Output",ExpressionUUID->"da70d671-4b86-40f6-b3cf-2f54f21e53e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93423, 2652, 411, 13, 29, "Input",ExpressionUUID->"a57cd673-ee26-4480-9280-1b93797e946d"],
Cell[93837, 2667, 505, 14, 58, "Output",ExpressionUUID->"a9be454a-4c0a-4b57-a653-f958fe2149a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94379, 2686, 666, 22, 31, "Input",ExpressionUUID->"f8108801-10c7-431a-b1dd-1812c0f30a2a"],
Cell[95048, 2710, 224, 4, 33, "Output",ExpressionUUID->"2c671956-9e43-44ad-b08b-3a07f4885f13"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95321, 2720, 488, 13, 69, "Section",ExpressionUUID->"d9991481-1bde-4fdb-ac6f-c342625fd5ed"],
Cell[CellGroupData[{
Cell[95834, 2737, 1272, 37, 31, "Input",ExpressionUUID->"5a7e28ce-734c-4d1b-a5b1-5ae82b19f691"],
Cell[97109, 2776, 554, 14, 33, "Output",ExpressionUUID->"9477e754-f804-42ba-a94e-5cd0fece95b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97700, 2795, 957, 21, 29, "Input",ExpressionUUID->"b6096cf3-e8e4-458e-9793-b27e70e5bcd7"],
Cell[98660, 2818, 431, 12, 33, "Output",ExpressionUUID->"17af43be-b6b0-4c0d-aa2b-a9a89091c34a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99128, 2835, 499, 11, 29, "Input",ExpressionUUID->"01fe5978-0843-4f5c-84a2-958489b4f5ff"],
Cell[99630, 2848, 683, 18, 33, "Output",ExpressionUUID->"45b04dfc-5712-4417-b028-77bae7deb643"]
}, Open  ]],
Cell[100328, 2869, 1378, 37, 50, "Input",ExpressionUUID->"175e55c7-8476-4290-a50b-c05526ff61f8"],
Cell[CellGroupData[{
Cell[101731, 2910, 2013, 61, 50, "Input",ExpressionUUID->"19215a68-4ef0-400d-8928-32ecf5e8bcb3"],
Cell[103747, 2973, 1878, 59, 53, "Output",ExpressionUUID->"85eeea5f-c7d6-4359-89a4-79be81e325b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105662, 3037, 345, 7, 29, "Input",ExpressionUUID->"02bdc613-9dfa-419d-9ea2-5634f6443960"],
Cell[106010, 3046, 305, 6, 33, "Output",ExpressionUUID->"0cade09a-44d1-4f32-9f4e-f33ba30735c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106352, 3057, 828, 22, 29, "Input",ExpressionUUID->"faea6daf-e38a-4358-93d8-c8622e653b0f"],
Cell[107183, 3081, 680, 19, 35, "Output",ExpressionUUID->"cc641994-da81-4a78-9f85-843a256408ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107900, 3105, 1056, 29, 31, "Input",ExpressionUUID->"48a61ad5-cf0a-4d2b-a78f-38cbbdb3b490"],
Cell[108959, 3136, 372, 7, 33, "Output",ExpressionUUID->"652b6487-fb7a-4b84-946a-96a2aff260ba"]
}, Open  ]],
Cell[109346, 3146, 412, 8, 29, "Input",ExpressionUUID->"b06fc653-60fa-43a4-acdf-01952e7adada"],
Cell[CellGroupData[{
Cell[109783, 3158, 1151, 32, 29, "Input",ExpressionUUID->"bacf44a3-4540-417c-8ca7-3432f89cd70c"],
Cell[110937, 3192, 1592, 46, 35, "Output",ExpressionUUID->"5192faf2-735b-4dbf-9a1b-c2da5ed9b6bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112566, 3243, 1303, 35, 31, "Input",ExpressionUUID->"e020ad5f-c671-43b5-b88f-39a66a79a763"],
Cell[113872, 3280, 3131, 87, 98, "Output",ExpressionUUID->"08c60e1e-534d-44f0-a3a9-38cd41687fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117040, 3372, 969, 28, 31, "Input",ExpressionUUID->"6ae95aef-35f1-460e-beb4-65ec1d91b76e"],
Cell[118012, 3402, 648, 19, 59, "Output",ExpressionUUID->"e517eae1-e584-406c-8f29-56a3d70a09bd"]
}, Open  ]],
Cell[118675, 3424, 1086, 31, 42, "Input",ExpressionUUID->"b84d40f0-5b92-4904-ad30-464aa5c49ce5"],
Cell[CellGroupData[{
Cell[119786, 3459, 325, 8, 29, "Input",ExpressionUUID->"ad2a85e0-cd38-46ed-b909-8bd7c17a976d"],
Cell[120114, 3469, 1676, 54, 53, "Output",ExpressionUUID->"80963f28-2a10-46c2-a229-c2accbe8273a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121827, 3528, 1820, 48, 57, "Input",ExpressionUUID->"5cad78ad-3c02-40f9-a491-7bffa510c730"],
Cell[123650, 3578, 1795, 56, 53, "Output",ExpressionUUID->"db170698-48ce-4fbf-9fe5-d16d101ab6f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125494, 3640, 488, 13, 69, "Section",ExpressionUUID->"c1d151cf-7ae6-4622-a4d9-c2bd58f114ab"],
Cell[CellGroupData[{
Cell[126007, 3657, 1702, 49, 31, "Input",ExpressionUUID->"49f7cf2c-6401-493d-893b-3e779952194b"],
Cell[127712, 3708, 902, 27, 35, "Output",ExpressionUUID->"96c5b2da-82a6-47ec-b2be-ff00560e2fc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128651, 3740, 1282, 30, 29, "Input",ExpressionUUID->"efc63bf9-add1-4379-a16b-72674eb8cb68"],
Cell[129936, 3772, 1364, 44, 35, "Output",ExpressionUUID->"1c052315-e6d4-44f2-9146-9cb833f2e068"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131337, 3821, 548, 12, 29, "Input",ExpressionUUID->"15a79cd2-4f0c-437e-871e-ca13755e5914"],
Cell[131888, 3835, 1170, 33, 35, "Output",ExpressionUUID->"cd714867-2318-4588-8300-8c48136ba151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133095, 3873, 1416, 42, 31, "Input",ExpressionUUID->"60c07349-6682-419b-9b25-286c002803a0"],
Cell[134514, 3917, 495, 12, 33, "Output",ExpressionUUID->"74582c9c-8a19-430e-a979-a4d4062b5223"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135046, 3934, 1084, 22, 29, "Input",ExpressionUUID->"8b8118f3-1b37-42af-9fbb-9b67bba67873"],
Cell[136133, 3958, 592, 17, 35, "Output",ExpressionUUID->"4c2c5cbc-137b-41bb-a5b2-24af20b6c9c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136762, 3980, 602, 13, 29, "Input",ExpressionUUID->"153254bb-d2ce-4d36-bb92-58af23c15b9a"],
Cell[137367, 3995, 810, 21, 33, "Output",ExpressionUUID->"edf25dcd-d827-4c0c-b0fd-0780169cf80c"]
}, Open  ]],
Cell[138192, 4019, 1209, 34, 29, "Input",ExpressionUUID->"49af9325-581a-45d4-aaf8-e87b1f5ce1e8"],
Cell[CellGroupData[{
Cell[139426, 4057, 1513, 46, 29, "Input",ExpressionUUID->"97321c12-eb3d-49da-afa3-f2fee2177dfc"],
Cell[140942, 4105, 1292, 40, 35, "Output",ExpressionUUID->"593fcda6-14b2-4090-b85e-606257c0f942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142271, 4150, 395, 7, 29, "Input",ExpressionUUID->"90c25a0d-c5ed-40e5-a083-9d17b13dac8e"],
Cell[142669, 4159, 329, 7, 33, "Output",ExpressionUUID->"fc5990e4-1e15-47ce-99b1-2bbd5ab1cc8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143035, 4171, 845, 22, 29, "Input",ExpressionUUID->"4341b6a3-75f7-4f23-89da-2e4b1727878e"],
Cell[143883, 4195, 678, 20, 35, "Output",ExpressionUUID->"46211fce-c2a3-43ee-9d20-6fe85ec159dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144598, 4220, 1111, 30, 31, "Input",ExpressionUUID->"f7a9b6c5-ffbb-44dd-aeff-2f0432ece108"],
Cell[145712, 4252, 421, 8, 33, "Output",ExpressionUUID->"1d03a804-f86f-4604-b663-2fc561b56dd2"]
}, Open  ]],
Cell[146148, 4263, 412, 8, 29, "Input",ExpressionUUID->"e0e791e9-e529-4f36-8378-6fd1ff2f3452"],
Cell[CellGroupData[{
Cell[146585, 4275, 1448, 41, 50, "Input",ExpressionUUID->"6f39f168-758a-4ae6-8da9-df79223f9bff"],
Cell[148036, 4318, 1918, 53, 58, "Output",ExpressionUUID->"c2f674b2-d867-4cc7-9d36-1c0ecc7d3d50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149991, 4376, 2586, 66, 54, "Input",ExpressionUUID->"5d68ac98-9b76-468d-a346-68606e55f9bc"],
Cell[152580, 4444, 608, 15, 33, "Output",ExpressionUUID->"75fd765e-6a9c-4ca9-bc0f-04226cefc151"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153225, 4464, 1044, 29, 31, "Input",ExpressionUUID->"8da8a6b1-c3c1-4f45-b72f-3482fbbca298"],
Cell[154272, 4495, 671, 19, 59, "Output",ExpressionUUID->"2e41a248-b062-4afb-936f-4c77e622099c"]
}, Open  ]],
Cell[154958, 4517, 621, 15, 29, "Input",ExpressionUUID->"035d73fc-7e3f-4091-a0f9-715c92d4be52"],
Cell[CellGroupData[{
Cell[155604, 4536, 1856, 49, 52, "Input",ExpressionUUID->"f7a533f3-3af7-4cf9-9be3-a9f2016065bc"],
Cell[157463, 4587, 1511, 37, 33, "Output",ExpressionUUID->"1029277a-e5d7-4ef8-b876-6e295afbaa44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159011, 4629, 2120, 55, 86, "Input",ExpressionUUID->"814ad5af-93c8-4727-91d3-25a9f0aa09f4"],
Cell[161134, 4686, 2556, 72, 61, "Output",ExpressionUUID->"eada9558-c7bc-49f5-9ed2-cfe3bda29f4b"]
}, Open  ]],
Cell[163705, 4761, 303, 7, 29, "Input",ExpressionUUID->"78a807b3-ba80-40ba-9f7a-992a90b4a0d8"],
Cell[CellGroupData[{
Cell[164033, 4772, 314, 8, 29, "Input",ExpressionUUID->"c0e299fe-4e4a-4b57-973f-998c9c65d7af"],
Cell[164350, 4782, 339, 8, 33, "Output",ExpressionUUID->"b4b17091-bd61-40fa-a13d-38e167ec84d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164726, 4795, 572, 15, 29, "Input",ExpressionUUID->"99f33269-f577-4db1-affc-c4a1d2ccfd40"],
Cell[165301, 4812, 611, 18, 52, "Output",ExpressionUUID->"7e1f7276-f939-4baf-90d9-ad45c46f8792"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165949, 4835, 445, 12, 29, "Input",ExpressionUUID->"7d52b890-8dfc-4e2f-a265-8bee4311551d"],
Cell[166397, 4849, 407, 11, 35, "Output",ExpressionUUID->"baddc7d0-1b01-4b7c-b4b8-3167b63dfa36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166841, 4865, 902, 27, 31, "Input",ExpressionUUID->"b03f1bdf-75b4-428e-aa03-aefa0e868748"],
Cell[167746, 4894, 839, 26, 52, "Output",ExpressionUUID->"b7e68301-e21c-4f3e-b840-c8682a779f65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168622, 4925, 1085, 31, 31, "Input",ExpressionUUID->"884ad3eb-ce20-4863-9ec0-af8f8da5eb0a"],
Cell[169710, 4958, 229, 6, 47, "Output",ExpressionUUID->"749e3181-1462-42e2-bb34-51e684dbdddc"]
}, Open  ]],
Cell[169954, 4967, 890, 25, 38, "Input",ExpressionUUID->"8239b1dd-baac-415a-b3e2-de07c3332a6a"],
Cell[CellGroupData[{
Cell[170869, 4996, 1220, 32, 47, "Input",ExpressionUUID->"21d32d8f-7a1e-485a-b10e-c79fab4124c4"],
Cell[172092, 5030, 649, 15, 48, "Output",ExpressionUUID->"b11fb21c-84b0-46b0-b52d-996f694bce78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172778, 5050, 711, 20, 47, "Input",ExpressionUUID->"928b51e0-1181-49dc-8f43-b2ef0b1fff16"],
Cell[173492, 5072, 818, 23, 52, "Output",ExpressionUUID->"f1dd7691-fcae-4129-b33b-d074472bddff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174347, 5100, 785, 22, 48, "Input",ExpressionUUID->"a6d6324e-9463-4390-9bbf-ab4534d0a448"],
Cell[175135, 5124, 374, 11, 52, "Output",ExpressionUUID->"61763798-4e1a-4ad0-a8d0-6b0af2318f86"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Strata_in_the_moduli_space_of_genus_2_curves.m <==
// This is code accompanying the paper "Intersections of the automorphism and the Ekedahl-Oort strata in M_2".

// This file provides explicit computations and constructions in the moduli space of genus 2 curves, such as:
// - The description of the automorphism strata in term of the Igusa invariants, and the study of their geometric properties.
// - The construction of universal families of genus two curves with those automorphism groups.
// - The construction of the quotients of genus two curves by automorphisms of order 2, as described in the paper.
// - The computation of the Ekedahl-Oort strata in positive characteristic through the Hasse-Witt matrix.
// The code is organized in sections, each focusing on a different family of curves or stratum, and includes both characteristic zero and positive characteristic cases.

// If you find any bug or mistake, or if you have any question, please don't hesitate in contacting me :)
// email: alvaro.gohe@gmail.com

// -----------------------------------------------------------------------------------------------------------
// INTRODUCTION
// -----------------------------------------------------------------------------------------------------------

// The description of the Igusa invariants for a general genus two curve in the form y^2=f(x).
Q0 := Rationals();
K<f0,f1,f2,f3,f4,f5,f6>:= PolynomialRing(Rationals(),7);
GenC := HyperellipticCurve([f0,f1,f2,f3,f4,f5,f6]);
K<f0,f1,f2,f3,f4,f5,f6>:= BaseField(GenC);
II := IgusaInvariants(GenC);
P<f0,f1,f2,f3,f4,f5,f6>:=ProjectiveSpace(Q0,6);
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(Q0,[1,2,3,4,5]); // This is the weighted projective space with weights [1,2,3,4,5].
eqsII := [Numerator(i): i in IgusaInvariants(GenC)];
[Factorisation(pol): pol in eqsII];
phi := map<P->IP | eqsII>; // We construct the map from the space of 7 variables fi to P(1,2,3,4,5) given by the Igusa invariants.
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..6]] >;
MinimalBasis(J); // We can check there is a relation between the elements, namely -J4^2 + J2*J6 - 4*J8=0.
M2 := Scheme(IP,-J4^2 + J2*J6 - 4*J8);
JacobianSubrankScheme(M2);


// This is the comparison with the invariants of a curve written as y^2 equal the polymomial with six roots ai.
// Create a polynomial ring over the rationals with six variables ai.
F<a1, a2, a3, a4, a5, a6> := PolynomialRing(Rationals(),6);
PolF<x> := PolynomialRing(F);
C := HyperellipticCurve((x-a1)*(x-a2)*(x-a3)*(x-a4)*(x-a5)*(x-a6));
F<a1, a2, a3, a4, a5, a6> := BaseField(C);
II := IgusaInvariants(C);
System("rm Equations_Igusa_Invariants_Roots.txt"); // Delete the file if it exists, so we can write the new equations.
Write("Equations_Igusa_Invariants_Roots.txt", II); // As we are interested in saving these on a text file, we prepare a string with variable names and values.
// We also compute the equations in terms of the coefficients of the curve
P := ProjectiveSpace(Rationals(),[2,2,2,2,2,2,2,1,1,1,1]);
F<f0, f1, f2, f3, f4, f5, f6, g0, g1, g2, g3> := CoordinateRing(P);
C := HyperellipticCurve(Polynomial([f0, f1, f2, f3, f4, f5, f6]),Polynomial([g0, g1, g2, g3]));
F<f0, f1, f2, f3, f4, f5, f6, g0, g1, g2, g3>:= BaseRing(C);
IIc := IgusaInvariants(C);
System("rm Equations_Igusa_Invariants_Coefficients.txt");
Write("Equations_Igusa_Invariants_Coefficients.txt", IIc); // As we are interested in saving these on a text file, we prepare a string with variable names and values.


// -----------------------------------------------------------------------------------------------------------
// PART I: THE AUTOMORPHISM STRATA
// -----------------------------------------------------------------------------------------------------------

// Let us start by describing the curves with big automorphism group:

// The curve with automorphism group C10.
K := CyclotomicField(5);
P<x> := PolynomialRing(K);
CC10 := HyperellipticCurve(x^5,1);
G, aut := AutomorphismGroup(CC10);
GroupName(G);
aut(G.5);
IgusaInvariants(CC10);

// The curve with automorphism group GL(2,3).
K<zeta8> := CyclotomicField(8);
P<x> := PolynomialRing(K);
CG<X,Y,Z> := HyperellipticCurve(x^5-x);
G, aut := AutomorphismGroup(CG);
GroupName(G);
// We are going to find an explicit isomorphism between GL(2,3) and the automorphism group of the hyperelliptic curve.
// In order to do this, we need to find possibles elements of orders 2 and 3 in the automorphism group that can be the images of the generators of GL(2,3).
[Order(g): g in G];
// [aut(g): g in G | Order(g) eq 2]; // You can uncomment this line to see the elements of order 2 in the automorphism group.
beta2 := [g: g in G | Order(g) eq 2][2];
// [aut(g): g in G | Order(g) eq 3];
beta3 := [g: g in G | Order(g) eq 3][1];
GL23 := GL(2, GF(3));
phi := hom< GL23 -> G | [beta2, beta3]>; // This is the explicit isomorphism.
GroupName(Image(phi)); // We can check that the image of the map is the whole group.
aut(phi(Matrix([[1,1],[0,1]])));
aut(phi(Matrix([[1,0],[1,1]])));
aut(phi(Matrix([[-1,0],[0,1]])));
IgusaInvariants(CG);
<aut(beta2)(X),aut(beta2)(Y)>;

// The curve with automorphism group C3:D4.
K := CyclotomicField(6);
P<x> := PolynomialRing(K);
// CG<X,Y,Z> := HyperellipticCurve(x^6,2);
CG<X,Y,Z> := HyperellipticCurve(x^6+1);
G, aut := AutomorphismGroup(CG);
GroupName(G);
iota := G.(-5); // We have manually identified the generators of the group.
tau2 := G.2;
tau6 := G.(-10);
gens := [aut(G.(-5)),aut(G.2),aut(G.(-10))];
[iota^2, tau2^2, tau6^6, (iota,tau2), (tau2,tau6), tau6^iota/tau6^5/tau2]; // This is a check that the generators we have selected match the presentation of the group that can be found in LMFDB.
IgusaInvariants(CG);

// The curve with automorphism group C2 wr C5.
K<zeta5> := ext<GF(2)| Polynomial([1,1,1,1,1])>; 
P<x> := PolynomialRing(K);
CG := HyperellipticCurve(x^5,1);
// G, aut  := AutomorphismGroupOfHyperellipticCurve(CG: explicit := true, geometric := true);
G := GeometricAutomorphismGroupFromIgusaInvariants(IgusaInvariants(CG));
GroupName(G);
IgusaInvariants(CG);

// The curve with automorphism group SL(2,5).
K := GF(5);
P<x> := PolynomialRing(K);
CG<X,Y,Z> := HyperellipticCurve(x^5-x);
G, aut := AutomorphismGroup(CG);
GroupName(G);
// We are going to find an explicit isomorphism between SL(2,5) and the automorphism group of the hyperelliptic curve as before.
// We need to find possibles elements of orders 3 and 4 in the automorphism group that can be the images of the generators of SL(2,5).
[Order(g): g in G];
// [aut(g): g in G | Order(g) eq 3]; 
beta3 := [g: g in G | Order(g) eq 3][18]; // Here, we have also manually identified generators for the group. You can see below how.
// [aut(g): g in G | Order(g) eq 4]; 
beta4 := [g: g in G | Order(g) eq 4][22];
SL25 := SL(2, GF(5));
phi := hom< SL25 -> G | [beta4, beta3]>; // This is the explicit isomorphism.
GroupName(Image(phi)); // We can check that the image of the map is the whole group.
aut(phi(Matrix([[1,1],[0,1]])));
aut(phi(Matrix([[1,0],[1,1]])));
BasisOfHolomorphicDifferentials(CG);

// In order to find manually what the generators are, we looped over all elements of order 3 and 4 and see when the elements generated SL(2,5).
//for beta3 in [g: g in G | Order(g) eq 3] do
//    for beta4 in [g: g in G | Order(g) eq 4] do
//        SL25 := SL(2, GF(5));
//        phi := hom< SL25 -> G | [beta4, beta3]>; 
//        if GroupName(Image(phi)) eq "SL(2,5)" then
//        <beta3,beta4,DefiningEquations(aut(phi(Matrix([[1,1],[0,1]]))))>; // We can check that the image of the map is the whole group.
//        end if;
//            end for;
//end for;

// -----------------------------------------------------------------------------------------------------------

// We know proceed to study the automorphism strata corresponding to the groups C2xC2, D4, D6 and C2^5.

// The strategy is going to be similar in the first three cases. We first identify an automorphism that allows us to find a model of the curve depending on parameters fi, gj.
// This model has been computed using Mathematica.
// We create a copy of a weighted projective space with variables fi, gj; where the fi have weight 2 and the gj have weight 1.
// Then, we define a map from this space to the weighted projective space with weights 1,2,3,4,5 whose equations are given by the Igusa invariants of our model of the curve.
// The strata that we are looking for is precisely the image under this map.


// Study of the stratum associated to the group C2xC2.
// Over a field of characteristic not two.
K := Rationals();
// p := 23;
// K := GF(p); // Some computations take quite a long time to perform if we are working over the rationals, which is why it is useful to test the code over finite fields (not characteristic two, we will deal with that later).
P := ProjectiveSpace(K,[2,2,2,2,1,1]);
F<f0, f1, f2, f3, g0, g1> := CoordinateRing(P);
// GenV4<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -2*f1 + 2*f2 + f3, -f1 + f2 + 3*f3, 3*f3, f3]),Polynomial([g0, g1, g1])); This would be the model, but it takes a long time to evaluate, so to simplify the calculations, we usually work with the model of the curve of the following line, which outputs the same result.
GenV4<x,y,z> := HyperellipticCurve(Polynomial([f0, 0, 0, f3, 3*f3, 3*f3, f3]),Polynomial([g0, g1, g1]));
FF<f0, f1, f2, f3, g0, g1> := BaseRing(GenV4);
eqsII := [Numerator(i): i in IgusaInvariants(GenV4)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..15]] >;
MinimalBasis(J);
V4 := Scheme(IP,MinimalBasis(J));
// singV4 := ReducedSubscheme(JacobianSubrankScheme(V4)); // Over the rationals, computing the singular locus takes a long time.
// IrreducibleComponents(singV));
// [Dimension(C): C in IrreducibleComponents(singV4))];
// [ArithmeticGenus(C): C in IrreducibleComponents(singV4))];
// [IsSingular(C): C in IrreducibleComponents(singV4))];

// This is a birational map between our strata and the wps with weights 1, 1 and 2.
P112<h1, h2, h3> := ProjectiveSpace(K,[1,1,2]); 
rat := map<P112->V4 | [h1, h1*h2 + 2*h3, -((2*h1 + h2)*(74*h1^2 + 79*h1*h2 + 20*h2^2 + 4*h3)), -37*h1^4 - 58*h1^3*h2 - 30*h1^2*h2^2 - 5*h1*h2^3 - 2*h1^2*h3 - 2*h1*h2*h3 - h3^2,  (2*h1 + h2)*(11*h1^2 + 12*h1*h2 + 3*h2^2 + h3)^2]>;
IrreducibleComponents(BaseScheme(rat));
Pullback(rat, singV4);
invrat := map<V4->P112 | [J2*(240*J10*J2^3 - 12800*J10*J2*J4 + J2^4*J4^2 - 64*J2^2*J4^3 + 1024*J4^4 - 288000*J10*J6 + 3*J2^5*J6 - 172*J2^3*J4*J6 + 2304*J2*J4^2*J6 + 756*J2^2*J6^2 - 17280*J4*J6^2), 
 -2*(222*J10*J2^4 - 11760*J10*J2^2*J4 - 12800*J10*J4^2 + J2^5*J4^2 - 64*J2^3*J4^3 + 1024*J2*J4^4 - 292800*J10*J2*J6 + 3*J2^6*J6 - 174*J2^4*J4*J6 + 2418*J2^2*J4^2*J6 - 
   1344*J4^3*J6 + 750*J2^3*J6^2 - 17496*J2*J4*J6^2 + 3240*J6^3), 
 ((240*J10*J2^3 - 12800*J10*J2*J4 + J2^4*J4^2 - 64*J2^2*J4^3 + 1024*J4^4 - 288000*J10*J6 + 3*J2^5*J6 - 172*J2^3*J4*J6 + 2304*J2*J4^2*J6 + 756*J2^2*J6^2 - 17280*J4*J6^2)*
   (444*J10*J2^5 - 23280*J10*J2^3*J4 - 38400*J10*J2*J4^2 + 2*J2^6*J4^2 - 127*J2^4*J4^3 + 1984*J2^2*J4^4 + 1024*J4^5 - 585600*J10*J2^2*J6 + 6*J2^7*J6 - 288000*J10*J4*J6 - 
    345*J2^5*J4*J6 + 4664*J2^3*J4^2*J6 - 384*J2*J4^3*J6 + 1500*J2^4*J6^2 - 34236*J2^2*J4*J6^2 - 17280*J4^2*J6^2 + 6480*J2*J6^3))/2]>;
// IrreducibleComponents(BaseScheme(invrat));
Expand(rat*invrat);

// Study of the stratum associated to the group C2xC2.
// Over a field of characteristic two.
K := GF(2);
P := ProjectiveSpace(K,[2,2,2,2,1,1]);
F<f0, f1, f2, f3, g0, g1> := CoordinateRing(P);
GenV4<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -2*f1 + 2*f2 + f3, -f1 + f2 + 3*f3, 3*f3, f3]),Polynomial([g0, g1, g1])); // In characteristic two we can work with the full model.
FF<f0, f1, f2, f3, g0, g1> := BaseRing(GenV4);
eqsII := [Numerator(i): i in IgusaInvariants(GenV4)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..15]] >;
MinimalBasis(J);
V4 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(V4)));
P2<x0, x1, x2> := ProjectiveSpace(K,2); // In characteristic two we can find a birational map to P^2.
rat := map<P2->V4 | [x0, x0*x1, x0*x1^2, x0^3*x2, x1*(x0*x1^3 + x1^4 + x0^3*x2)]>;
IrreducibleComponents(BaseScheme(rat));
invrat := map<V4->P2 | [J2^4, J2^2*J4, J8]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));


// Here we analyse how to construct from genus two curves C with an automorphism group C2xC2, the two elliptic curves that are isogenous to the Jacobian of C.
K := Rationals();
P := ProjectiveSpace(K,[2,2,2,2,1,1]);
F<f0, f1, f2, f3, g0, g1> := CoordinateRing(P);
GenV4<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -2*f1 + 2*f2 + f3, -f1 + f2 + 3*f3, 3*f3, f3]),Polynomial([g0, g1, g1]));
FF<f0, f1, f2, f3, g0, g1> := BaseRing(GenV4);
eqsII := [Numerator(i): i in IgusaInvariants(GenV4)[[1,2,3,4,5]]];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
Factorisation(Numerator(Discriminant(GenV4)));
[Factorisation(eqs): eqs in eqsII];
E1<x,y,z> := EllipticCurve([g1, -f1 + f2, f3*g0, f1*f3, f0*f3^2]); // This is the first elliptic curve.
E1;
P2<x,y,z> := ProjectiveSpace(FF,2);
phi1 := map<GenV4->E1 | [f3*x*(x+z)*z,f3*y,z^3]>; // As we mentioned in the paper, this is the quotient map
Degree(phi1);
jInvariant(E1);
Factorisation(Denominator(jInvariant(E1))); // We can compute the j-invariant.
lambda := (64*f0 - 20*f1 + 4*f2 - f3 + 16*g0^2 - 8*g0*g1 + g1^2); 
E2<x,y,z> := EllipticCurve([-4*g0 + g1, 48*f0 - 9*f1 + f2 + 8*g0^2 - 2*g0*g1,-g0*lambda, (12*f0 - f1 + g0^2)*lambda, f0*lambda^2]); // This is the second elliptic curve.
phi2 := map<GenV4->E2 | [-lambda*x*(x + z)*(2*x + z),lambda*(g1*x^3 + y + 2*g1*x^2*z + g0*x*z^2 + g1*x*z^2 + g0*z^3),(2*x+z)^3]>; // And this is the quotient map.
Degree(phi2);
jInvariant(E2);
numdif := Factorisation(Numerator(jInvariant(E1)-jInvariant(E2))); // The difference between the j-invariants of the two curves factorises into two factors. Whenever either of these factors are zero, our curves are isomorphic.
Factorisation(Numerator(Discriminant(GenV4)));
Factorisation(Denominator(jInvariant(E1)));
Factorisation(Denominator(jInvariant(E2)));
num1 := Scheme(P,numdif[1,1]); // This is the variety defined by the first factor, as a scheme inside of the wps with variables fi, gj.
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,num1,d)) : d in  [1..6]] >; // The image of that variety with respect to the map given by the Igusa invariants tell us what this locus looks like inside of M2.
MinimalBasis(J);
Z := Scheme(IP,MinimalBasis(J)); // In the case of the first factor, this defines a rational curve.
num2 := Scheme(P,numdif[2,1]); // We do the same with the second factor.
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,num2,d)) : d in  [1..6]] >;
MinimalBasis(J);
D4 := Scheme(IP,MinimalBasis(J)); // We will see later that this second factor matches with the description of the strata D4.
IrreducibleComponents(ReducedSubscheme(Intersection(Z,D4)));

// This part of the code concerns the proof of Theorem 3.1, where we prove that given any two elliptic curves with a level 2 structure, we can construct a genus two curve by gluing the curves along their 2-torsion points.
// First, we start with a curve of the form y^2=(x^2-1)(x^2-l)(x^2-m), and construct the quotient maps to E1: y^2=(x-1)(x-l)(x-m) and E2: y^2=(x-1)(x-1/l)(x-1/m).
// Turns out, if you pick l=-c1/c2 and m=-c1*(c2-1)/(c2*(c1-1)), then we can check by computing the j-invariants that E1 is isomorphic to y^2=x(x-1)(x-l1) and E2 is isomorphic to y^2=x(x-1)(x-l2).

K := Rationals();
P := ProjectiveSpace(K,3);
F<l,m,c1,c2> := CoordinateRing(P);
GenV4<x,y,z> := HyperellipticCurve(Polynomial([-1,0,1])*Polynomial([-l,0,1])*Polynomial([-m,0,1]));
FF<l,m,c1,c2> := BaseRing(GenV4);
eqsII := [Numerator(i): i in IgusaInvariants(GenV4)[[1,2,3,4,5]]];
GeqsII := [i: i in G2Invariants(GenV4)];
Factorisation(Numerator(Discriminant(GenV4)));
Factorisation(Denominator(Discriminant(GenV4)));
[Factorisation(eqs): eqs in eqsII];
E1<x,y,z> := EllipticCurve(Polynomial([-1,1])*Polynomial([-l,1])*Polynomial([-m,1]));
phi1 := map<GenV4->E1 | [x^2*z,y,z^3]>;
E1;
P2<x,y,z> := ProjectiveSpace(FF,2);
jInvariant(E1);
Evaluate(jInvariant(E1),[c1*(c2-1)/(c1-1)/c2,c1/c2,0,0]) eq Evaluate(jInvariant(E1),[0,c1,0,0]); // This is a check that the choice of l and m gives us an elliptic curve isomorphic to the Legendre curve with parameter c1.
E2<x,y,z> := EllipticCurve(Polynomial([-1,1])*Polynomial([-1/l,1])*Polynomial([-1/m,1]));
jInvariant(E2);
Evaluate(jInvariant(E2),[c1*(c2-1)/(c1-1)/c2,c1/c2,0,0]) eq Evaluate(jInvariant(E1),[0,c2,0,0]); // Same for the second elliptic curve, which is isomorphic to the Legendre curve with parameter c2.
eqsid := [Evaluate(eqsII[i]/eqsII[1]^i, [c1*(c2-1)/(c1-1)/c2,c1/c2,0,0]): i in [1..5]]; // These are the Igusa invariants corresponding to the curve that in the paper we referred to as $\mathcal{C}_{\lambda_1, \lambda_2}$.
// The following curves corresponding to applying the transformation f_{\tau} simultaneously to c1 and c2.
eqs12 := [Evaluate(eqsII[i]/eqsII[1]^i, [((1-c1)*c2)/(c1*(1-c2)),(1-c1)/(1-c2),0,0]): i in [1..5]]; 
eqs13 := [Evaluate(eqsII[i]/eqsII[1]^i, [(-1 + c2)/(-1 + c1),c2/c1,0,0]): i in [1..5]];
eqs23 := [Evaluate(eqsII[i]/eqsII[1]^i, [c1/c2,(c1*(-1+ c2))/((-1+c1)*c2),0,0]): i in [1..5]];
eqs123 := [Evaluate(eqsII[i]/eqsII[1]^i, [(-1+c1)/(-1+c2),((-1+c1)*c2)/(c1*(-1+c2)),0,0]): i in [1..5]];
eqs132 := [Evaluate(eqsII[i]/eqsII[1]^i, [c2/c1,(-1+c2)/(-1+c1),0,0]): i in [1..5]];
perms := [eqsid, eqs12, eqs13, eqs23, eqs123, eqs132]; // This shows that the six curves have the same Igusa invariants, showing that they are isomorphic.
[[i eq j: i in perms]: j in perms];

[Evaluate(eqsII[i]/eqsII[1]^i, [c1^2/(-1 + c1)^2, -(c1/(-1 + c1)), 0, 0]): i in [1..5]]; // This is the result of making c2->1-c1.  
[Evaluate(eqsII[i]/eqsII[1]^i, [-c1, c1^2, 0, 0]): i in [1..5]]; // This is the result of making c2->1/c1.  
[Evaluate(eqsII[i]/eqsII[1]^i, [(-1 + c1)^(-1), -1 + c1, 0, 0]): i in [1..5]]; // This is the result of making c2->c1/(c1-1).  
// One can check that these all correspond to D4, by substituting c1 and c2 in the equations of the D4 stratum.

[Evaluate(eqsII[i]/eqsII[1]^i, [-(c1/(-1 + c1)^2), c1^2/(-1 + c1), 0, 0]): i in [1..5]]; // This is the result of making c2->(c1-1)/c1. 
[Evaluate(eqsII[i]/eqsII[1]^i, [c1^2/(-1 + c1), -((-1 + c1)*c1), 0, 0]): i in [1..5]]; // This is the result of making c2->1/(1-c1). 
[Evaluate(eqsII[i]/eqsII[1]^i, [-(c1/(-1 + c1)^2), c1^2/(-1 + c1), 0, 0]): i in [1..5]] eq [Evaluate(eqsII[i]/eqsII[1]^i, [c1^2/(-1 + c1), -((-1 + c1)*c1), 0, 0]): i in [1..5]];
// These all correspond to Z

// In the case of curves with automorphism group D4, we are also going to check that depending on the choice of automorphism we quotient by, we can get non-isomorphic pairs of elliptic curves.
K<i> := CyclotomicField(4);
P := ProjectiveSpace(K,3);
F<l> := FieldOfFractions(PolynomialRing(K));
GenV4<x,y,z> := HyperellipticCurve(Polynomial([-1,0,1])*Polynomial([-l,0,1])*Polynomial([-1/l,0,1])); // We consider the following model of curve, which admits an automorphism of order 4, which sends x->1/x, y->iy/x^3.
FF<l> := BaseRing(GenV4);
eqsII := [Numerator(i): i in IgusaInvariants(GenV4)[[1,2,3,4,5]]];
GeqsII := [i: i in G2Invariants(GenV4)];
Factorisation(Numerator(Discriminant(GenV4)));
[Factorisation(eqs): eqs in eqsII];
// As before, we construct the elliptic curves that are quotients by the action of the automorphism x->-x
E1<x,y,z> := EllipticCurve(Polynomial([-1,1])*Polynomial([-l,1])*Polynomial([-1/l,1]));
phi1 := map<GenV4->E1 | [x^2*z,y,z^3]>;
E1;
P2<x,y,z> := ProjectiveSpace(FF,2);
jInvariant(E1);
Factorisation(Numerator(jInvariant(E1)));
Factorisation(Denominator(jInvariant(E1)));
E2<x,y,z> := EllipticCurve(Polynomial([-1,1])*Polynomial([-1/l,1])*Polynomial([-l,1]));
phi2 := map<GenV4->E2 | [x*z^2,i*y,x^3]>;
jInvariant(E2);
// Now we construct the quotient maps by the automorphism of order 2, given by x->-1/x, y->iy/x^3.
phisp1 := map<GenV4->P2 | [x*(x-i*z)*z,y,(x-i*z)^3]>;
comp := map<P2->P2 | [(-1/2*i*l/(l^2 + 2*l + 1))*x,(-1/2*i*l/(l^2 + 2*l + 1))^2*y,z]>;
Image(phisp1*comp);
El1<x,y,z> := EllipticCurve(Polynomial([-1/16*l^4/(l^8 + 8*l^7 + 28*l^6 + 56*l^5 + 70*l^4 + 56*l^3 + 28*l^2 + 8*l + 1), 3/4*l^3/(l^6 + 6*l^5 + 15*l^4 + 20*l^3 + 15*l^2 + 6*l + 1), (-1/4*l^3 - 5/2*l^2 - 1/4*l)/(l^4 + 4*l^3 + 6*l^2 + 4*l + 1), 1])); 
Expand(phisp1*comp);
phisp1 := map<GenV4->El1 | [-1/2*i*l/(l^2 + 2*l + 1)*x^2*z + -1/2*l/(l^2 + 2*l + 1)*x*z^2,-1/4*i*l^2/(l^4 + 4*l^3 + 6*l^2 + 4*l + 1)*y,x^3 + -3*i*x^2*z + -3*x*z^2 + i*z^3]>;
phisp2 := map<GenV4->P2 | [x*(x+i*z)*z,y,(x+i*z)^3]>;
Image(phisp2*comp);
El2<x,y,z> := EllipticCurve(Polynomial([1/16*l^4/(l^8 + 8*l^7 + 28*l^6 + 56*l^5 + 70*l^4 + 56*l^3 + 28*l^2 + 8*l + 1), 3/4*l^3/(l^6 + 6*l^5 + 15*l^4 + 20*l^3 + 15*l^2 + 6*l + 1), (1/4*l^3 + 5/2*l^2 + 1/4*l)/(l^4 + 4*l^3 + 6*l^2 + 4*l + 1), 1])); 
Expand(phisp2*comp);
phisp2 := map<GenV4->El2 | [-1/2*i*l/(l^2 + 2*l + 1)*x^2*z + 1/2*l/(l^2 + 2*l + 1)*x*z^2, -1/4*l^2/(l^4 + 4*l^3 + 6*l^2 + 4*l + 1)*y, x^3 + 3*i*x^2*z - 3*x*z^2 - i*z^3]>;
j1 := jInvariant(E1);
j2 := jInvariant(E2);
jl1 := jInvariant(El1);
jl2 := jInvariant(El2);
j1 eq j2;
jl1 eq jl2;
j1 eq jl1; // We can check that E1 and E2 are isomorphic, and the same is true for El1 and El2. However, E1 and El1 are not isomorphic.

// The following part of the code allows us to compute a model for the moduli space $\mathcal{M}_{ell}\C_2$ described in the paper, and for the sets $E_0$.
K<l> := FieldOfFractions(PolynomialRing(Rationals()));
// K := Rationals();
P11<x0,x1,y0,y1>:= ProductProjectiveSpace(K,[1,1]); // This is P^1 x P^1.
P2<z0,z1,z2> := ProjectiveSpace(K,2);
symphi := map<P11->P2 | [x0*y0,x1*y0+x0*y1,x1*y1]>; // This map one can check describes the quotient map by the involution that interchanges the two factors of P^1 x P^1, which is isomorphic to P2.
tau2 := map<P11->P11 | [x0,x0-x1,y0,y0-y1]>; // This corresponds to the simultaneous action of f_(12)(z)=1-z in the two factors of P^1 x P^1.
Expand(tau2*tau2); // We check that this is the identity map.
Expand(tau2*symphi);
M2 := Matrix(K, 3, 3, [1, 0, 0, 2, -1, 0, 1, -1, 1]); // From expanding the composition of tau2 and symphi, we can see that the matrix that describes the action of the group on P2 is this one.

tau3 := map<P11->P11 | [x1,x1-x0,y1,y1-y0]>; // This corresponds to the simultaneous action of f_(132)(z)=1/(1-z) in the two factors of P^1 x P^1.
Expand(tau3*tau3*tau3);
Expand(tau3*symphi);
M3 := Matrix(K, 3, 3, [0, 0, 1, 0, -1, 2, 1, -1, 1]); // From expanding the composition of tau3 and symphi, we can see that the matrix that describes the action of the group on P2 is this one.

G := sub<GL(3, K) | M3, M2>; // We know compute the group generated by the two matrices and its invariants.
R := InvariantRing(G);
inv := FundamentalInvariants(R); // The invariants have weights 1,2,3.
Relations(R);
hom<CoordinateRing(P2)->PolynomialRing(R) | [z0,z1,z2]>;
PR := PolynomialRing(R);
id := hom<PR->CoordinateRing(P2) | [PR.1,PR.2,PR.3]>;
Pw<w1,w2,w3> := ProjectiveSpace(K, [1,2,3]); // We define a weighted projective space with weights 1,2,3.
newinv := [2*id(inv[1]), +3/2*id(inv[1])^2-1/2*id(inv[2]), -1/27*(-45/4*id(inv[1])^3+27/4*id(inv[1])*id(inv[2])+9/2*id(inv[3]))]; // These combination of invariants make it more elegant the map to P(1,2,3).
emb := map<P2->Pw | newinv>;
IrreducibleComponents(BaseScheme(emb)); // The invariants define a morphism from P2 to the weighted projective space Pw, which contains the quotient space $\mathcal{M}_{ell}\C_2$ as an open subset.
[Factorisation(inv): inv in DefiningEquations(Expand(symphi*emb))];
Expand(symphi*emb); // We can check that the action of the tau2 and tau3 is trivial on the quotient space, as expected.
Expand(tau3*symphi*emb); 
Expand(tau2*symphi*emb);
Cl := Scheme(P11,x1-l*x0); // This is the curve corresponding to (E_0,\phi_0) x X(2) inside of P^1 x P^1.
Clim := emb(symphi(Cl)); // The image inside of the weighted projective space.
sing := IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(Clim)))[1];

Csing := Scheme(P11, x0); // This is the curve corresponding to the points of P^1 that do not define an elliptic curve.
Climsing := emb(symphi(Csing)); // The image of the previous curve is the closed subvariety whose complement defines $\mathcal{M}_{ell}\C_2$.

Csing2 := Scheme(P11, y0*x1-x0*y1); // This corresponds to the diagonal inside of P1 x P1. 
Climsing2 := emb(symphi(Csing2)); // The $\bar{\mathcal{M}}_{ell}$.

CD412 := Scheme(P11, y0*x0-x1*y1); // This is the curve corresponding to the pairs of elliptic curves isogenous to a curve with automorphism group D4.
IrreducibleComponents(ReducedSubscheme(emb(symphi(CD412))));
CD413 := Scheme(P11, y0*(x0-x1)-x0*y1);
IrreducibleComponents(ReducedSubscheme(emb(symphi(CD413))));


// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve D4
K := Rationals();
// K := GF(3); // Changing to GF(3) we can see how the singular points change.
// K := GF(5); // Chamging to GF(5) we can see how the equations change.
P := ProjectiveSpace(K,2);
F<f1, f3, f5> := CoordinateRing(P);
GenD4<x,y,z> := HyperellipticCurve(Polynomial([0, f1, 0, f3, 0, f5])); 
FF<f1, f3, f5>:= BaseRing(GenD4);
eqsII := [Numerator(i): i in IgusaInvariants(GenD4)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in [1..15]] >;
MinimalBasis(J);
D4 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D4))); // Here we compute the singular locus of the D4 strata.
[<Dimension(C), Degree(C)>: C in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D4)))]; // We can see that it is only one point.
sptD4 := D4![120, 330, -320, -36825, 11664];
IsSingular(sptD4);
sC := HyperellipticCurveFromIgusaInvariants([120, 330, -320, -36825, 11664]); // We check that the singular point corresponds to the curve with automorphism group C3:D4.
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D4 | [x0, (5*x0^2 - 17*x0*x1 + 15*x1^2)/8, -1/16*((3*x0 - 5*x1)*(x0 - 2*x1)^2), (-37*x0^4 + 238*x0^3*x1 - 567*x0^2*x1^2 + 590*x0*x1^3 - 225*x1^4)/256, ((2*x0 - 3*x1)^3*(x0 - 2*x1)^2)/1024]>; // This is a parametrisation of the D4 stratum.
IrreducibleComponents(BaseScheme(rat));
invrat := map<D4->P1 | [J2*(11*J2^2 - 480*J4), 5*J2^3 - 224*J2*J4 - 720*J6]>; // This is the inverse map.
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(-(x0 - 5/2*x1)/8)^i*Evaluate(eqsII[i],[(2*x0 - 3*x1)/(-8*x0 + 20*x1),1,1]): i in [1..5]]; // Here we can check that when we choose f1=(2*x0 - 3*x1)/(-8*x0 + 20*x1), f3=1, f5=1, we can parametrise all elements in the strata.


// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve D6
// In characteristic not three
K<w> := ext<Rationals() | Polynomial([1,1,1])>; // Here we work over the extension of Q by a third root of unity.
// K<w> := GF(5,2);
P := ProjectiveSpace(K,[2,2,2,1,1]);
F<f0, f1, f2, g0, g1> := CoordinateRing(P);
GenD6<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -10*f0 - 5*f1 - 2*f2, 15*f0 + 5*f1 + f2, -6*f0 - f1, f0]),Polynomial([g0, g1, -3*g0 - g1, g0])); 
GenD6alt<x,y,z> := HyperellipticCurve(Polynomial([f0, 0, 0, f1, 0, 0, f2]),Polynomial([g0, 0, 0, g1])); // We have an alternative model corresponding to curves where the automorphism of order 3 is given by the action of a root of unity.
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6);
eqsII := [Numerator(i): i in IgusaInvariants(GenD6)];
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6alt);
eqsIIalt := [Numerator(i): i in IgusaInvariants(GenD6alt)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J);
D6 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6))); // This is the singular locus of the D6 stratum.
[<Dimension(C), Degree(C)>: C in IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6)))]; // One can check that it is only one point, corresponding to the curve with automorphism group GL(2,3).
sptD6 := D4![20, 30, -20, -325, 64];
IsSingular(sptD6);
sC := HyperellipticCurveFromIgusaInvariants([20, 30, -20, -325, 64]);
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D6 | [x0, -3*x1*(x0 + 10*x1), -(x1^2*(3*x0 + 40*x1)), -(x1^2*(3*x0^2 + 55*x0*x1 + 225*x1^2)), -(x1^3*(x0 + 12*x1)^2)]>; // This is a parametrisation of the D6 stratum.
IrreducibleComponents(BaseScheme(rat));
invrat := map<D6->P1 | [J2*(3*J2^2 - 40*J4), -(J2*J4) - 30*J6]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(-(x0 + 120*x1)/27)^i*Evaluate(eqsIIalt[i],[(-x0 - 93*x1)/(3*x0 + 360*x1),0,-1,1,1]): i in [1..5]]; // Once again, here we check that we can choose values of f0, f1, f2, g0, g1 that allow us to parametrise the D6 stratum.
[(x0 + 120*x1)^i*Evaluate(eqsII[i],[(4*x0 + 453*x1)/(81*(x0 + 120*x1)), (2*w*(x0 + 3*w*x0 + 93*x1 + 360*w*x1))/(27*(x0 + 120*x1)), (5*w*(3*x0 + w*x0 + 360*x1 + 93*w*x1))/(27*(x0 + 120*x1)), 0, 1]): i in [1..5]]; // A parametrisation for the alternative model of the curve we defined.


// In characteristic three
K<w> := GF(3);
P := ProjectiveSpace(K,[2,2,2,1,1]);
F<f0, f1, f2, g0, g1> := CoordinateRing(P);
GenD6<x,y,z> := HyperellipticCurve(Polynomial([f0, f1, f2, -10*f0 - 5*f1 - 2*f2, 15*f0 + 5*f1 + f2, -6*f0 - f1, f0]),Polynomial([g0, g1, -3*g0 - g1, g0])); 
FF<f0, f1, f2, g0, g1>:= BaseRing(GenD6);
eqsII := [Numerator(i): i in IgusaInvariants(GenD6)];
Factorisation(Numerator(Discriminant(GenD6)));
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J);
D6 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(D6)));
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->D6 | [x0, -3*x1*(x0 + 10*x1), -(x1^2*(3*x0 + 40*x1)), -(x1^2*(3*x0^2 + 55*x0*x1 + 225*x1^2)), -(x1^3*(x0 + 12*x1)^2)]>;
IrreducibleComponents(BaseScheme(rat));
invrat := map<D6->P1 | [J2^3, J6]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
Expand(rat*invrat);
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);
[(x0)^(-i)*Evaluate(eqsII[i],[x1,0,x0-1,0,1]): i in [1..5]];


// -----------------------------------------------------------------------------------------------------------

// Study of the stratum associated to the curve C2^5
K<zeta5> := ext<GF(2)| Polynomial([1,1,1,1,1])>; 
P := ProjectiveSpace(K,[2,2,1]);
F<f3, f5, g0> := CoordinateRing(P);
GenC25<x,y,z> := HyperellipticCurve(Polynomial([0,0,0,f3,0,f5]),g0); // This is the parametrisation of the strata found by Igusa.
FF<f3, f5, g0>:= BaseRing(GenC25);
eqsII := [Numerator(i): i in IgusaInvariants(GenC25)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..10]] >;
MinimalBasis(J); // We can check that corresponds to the line J2=J4=J6=0.
C25 := Scheme(IP,MinimalBasis(J));
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(C25)));
P1<x0, x1> := ProjectiveSpace(K,1);
rat := map<P1->C25 | [0, 0, 0, x0^4, x1^5]>;
IrreducibleComponents(BaseScheme(rat));
invrat := map<C25->P1 | [J8^5, J10^4]>;
IrreducibleComponents(ReducedSubscheme(BaseScheme(invrat)));
F<x0,x1> := FieldOfFractions(CoordinateRing(P1));
DefiningEquations(rat);

// -----------------------------------------------------------------------------------------------------------
// PART II: THE EKEDAHL-OORT STRATA
// -----------------------------------------------------------------------------------------------------------

// Construction of the strata of curves in characteristic 2 with p-rank 1
K := GF(2);
P := ProjectiveSpace(K,[2,2,2,2,2,2,2,1,1,1,1]);
F<f0, f1, f2, f3, f4, f5, f6, g3> := CoordinateRing(P);
GenC := HyperellipticCurve(Polynomial([f0, f1, f2, f3, f4, f5, f3]),Polynomial([0, 0, g3, 0])); // The curves that have p-rank 1 are those where the g(x) has two repeated roots
FF<f0, f1, f2, f3, f4, f5, f6, g3> := BaseRing(GenC);
eqsII := [Numerator(i): i in IgusaInvariants(GenC)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..15]] >;
MinimalBasis(J);
AO2 := Scheme(IP,MinimalBasis(J));
Int1V4 := Scheme(AO2, [J4^2 + J2*J6, J4^4 + J4*J6^2 + J2^2*J4*J8 + J2^3*J10, J4^3*J6 + J6^3 + J2*J4^2*J8 + J2^2*J4*J10]);
IsIrreducible(AO2);
IsReduced(AO2);
#IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(AO2)));
#IrreducibleComponents(ReducedSubscheme(Int1V4));

// Construction of the strata of supersingular curves in characteristic 2
GenC := HyperellipticCurve(Polynomial([f0, f1, f2, f3, f4, f5, f6]),Polynomial([0, 0, 0, g3])); // The curves that have p-rank 1 are those where the g(x) has three repeated roots
FF<f0, f1, f2, f3, f4, f5, f6, g3> := BaseRing(GenC);
eqsII := [Numerator(i): i in IgusaInvariants(GenC)];
IP<J2,J4,J6,J8,J10> := ProjectiveSpace(K,[1,2,3,4,5]);
phi := map<P->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,P,d)) : d in  [1..15]] >;
MinimalBasis(J);
SS2 := Scheme(IP,MinimalBasis(J));
IsIrreducible(SS2);
IsReduced(SS2);
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(SS2)));

// For higher primes, we will make use of the Hasse-Witt matrix to construct the Ekedahl-Oort strata. We will use the description of the Hasse-Witt matrix given in Achter and Howe.
// Make sure that we have defined the HW Matrix correctly, by replicating the example given in the paper.
K<a> := ext<GF(5) | Polynomial([3,3,0,1])>;
f<x> := Polynomial([0, a^(56), a^(18), a^(92), 1, 1]);
p := 5;
n := ((p-1)/2);
Z := Integers();
pow := f^(Z!n);
HWmat := Matrix([[Coefficient(pow, p-1), Coefficient(pow, 2*p-1)],[Coefficient(pow, p-2),Coefficient(pow, 2*p-2)]]);
HWmatfr := Matrix([[Coefficient(pow, p-1)^p, Coefficient(pow, 2*p-1)^p],[Coefficient(pow, p-2)^p,Coefficient(pow, 2*p-2)^p]]);
rankmat := HWmat*HWmatfr;

// This piece of code allows us to construct the strata of EO type (1,1), and the intersection with the C2 x C2 strata, for primes p in a range.
for p in PrimesInInterval(3, 23) do 
  K<a>:= GF(p,2);
  Z := Integers();
  P := ProjectiveSpace(K,3); 
  F<a0, a1, a2, a3> := CoordinateRing(P);
  f<x> := Polynomial([0, -a0, a0 - a1, a1 - a2, a2 - a3, a3]);
  GenC := HyperellipticCurve(f); // We define the generic curve depending on {a0, a1, a2, a3}, y^2 = x (x - 1) (a3 x^3 + a2 x^2 + a1 x + a0).
  FF<a0, a1, a2, a3> := BaseRing(GenC); 
  eqsII := [Numerator(i): i in IgusaInvariants(GenC)[[1,2,3,5]]];
  IP<J2,J4,J6,J10> := ProjectiveSpace(K,[1,2,3,5]);
  n := ((p-1)/2);
  pow := f^(Z!n);
  HWmat := Matrix([[Coefficient(pow, p-1), Coefficient(pow, 2*p-1)],[Coefficient(pow, p-2),Coefficient(pow, 2*p-2)]]);
  prank1 := ReducedSubscheme(Scheme(P, Determinant(HWmat))); // We compute the scheme inside of P^3 that corresponds to the determinant of the Hasse-Witt matrix.
  phi := map<P->IP | eqsII>;
  J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi,prank1,d)) : d in  [1..(p-1)/2]] >; // Based on what happens for small primes, it seems like there is always a relation of degree (p-1)/2.
  AOp := Scheme(IP,MinimalBasis(J));
  Int1V4 := Scheme(AOp, J2^4*J4^4*J6 - 64*J2^2*J4^5*J6 + 1024*J4^6*J6 - 2*J2^5*J4^2*J6^2 + 136*J2^3*J4^3*J6^2 - 2304*J2*J4^4*J6^2 + J2^6*J6^3 - 72*J2^4*J4*J6^3 + 1080*J2^2*J4^2*J6^3 + 6912*J4^3*J6^3 + 216*J2^3*J6^4 - 7776*J2*J4*J6^4 + 11664*J6^5 + 8*J2^4*J4^3*J10 - 512*J2^2*J4^4*J10 + 8192*J4^5*J10 - 72*J2^5*J4*J6*J10 + 4816*J2^3*J4^2*J6*J10 - 84480*J2*J4^3*J6*J10 - 48*J2^4*J6^2*J10 - 12960*J2^2*J4*J6^2*J10 + 691200*J4^2*J6^2*J10 - 129600*J2*J6^3*J10 - 432*J2^5*J10^2 + 28800*J2^3*J4*J10^2 - 512000*J2*J4^2*J10^2 - 96000*J2^2*J6*J10^2 + 11520000*J4*J6*J10^2 + 51200000*J10^3); // This was the degree 15 polynomial defining the stratum curves with automorphism group C2 x C2.
  printf "\n\n Prime: %o\n", p;
  AOp;
  printf "Irreducible p-rank 1 strata?: %o\n", IsIrreducible(AOp);
  //  printf "Reduced p-rank 1 strata?: %o\n", IsReduced(AOp);
  // printf "Number of singular points: %o\n", #IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(AOp)));
  // printf "Number of components of the intersection with C2xC2 strata: %o\n", #IrreducibleComponents(ReducedSubscheme(Int1V4)); // This is the slowest command in this for loop.
  // printf "Number of supersingular elliptic curves in characteristic p: %o\n\n", Degree(SupersingularPolynomial(p));
end for;


// This code allows us to compute the other Ekedahl-Oort strata. It is painfully slow,(particularly the function to compute the supersingular locus), so we will not recommend running this function for any prime larger than 5.
p := 3;
K<a>:= GF(p,2);
K := Rationals();
Z := Integers();
P3 := ProjectiveSpace(K,3); // y^2 = x (x - 1) (a3 x^3 + a2 x^2 + a1 x + a0)
F<a0, a1, a2, a3> := CoordinateRing(P3);
f<x> := Polynomial([0, -a0, a0 - a1, a1 - a2, a2 - a3, a3]);
GenC := HyperellipticCurve(f);
FF<a0, a1, a2, a3> := BaseRing(GenC);
eqsII := [Numerator(i): i in IgusaInvariants(GenC)[[1,2,3,5]]];
IP<J2,J4,J6,J10> := ProjectiveSpace(K,[1,2,3,5]);
n := ((p-1)/2);
pow := f^(Z!n);
HWmat := Matrix([[Coefficient(pow, p-1), Coefficient(pow, 2*p-1)],[Coefficient(pow, p-2),Coefficient(pow, 2*p-2)]]);
HWmatfr := Matrix([[Coefficient(pow, p-1)^p, Coefficient(pow, 2*p-1)^p],[Coefficient(pow, p-2)^p,Coefficient(pow, 2*p-2)^p]]);
rankmat := HWmat*HWmatfr;
prank0 := Scheme(P3, [rankmat[1,1],rankmat[2,1], rankmat[1,2], rankmat[2,2]]); // This is the scheme inside of P^3 that corresponds to the p-rank 0 curves.
anumber2 := Scheme(P3, [HWmat[1,1], HWmat[1,2], HWmat[2,1], HWmat[2,2]]); // This is the scheme inside of P^3 that corresponds to the curves with a number 2.
phi := map<P3->IP | eqsII>;
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi, prank0, d)) : d in  [1..15]]>;
SS := Scheme(IP,MinimalBasis(J)); // This is the supersingular locus in terms of the Igusa invariants.
IsIrreducible(SS);
IrreducibleComponents(SS);
IsReduced(SS);
IrreducibleComponents(ReducedSubscheme(JacobianSubrankScheme(SS)));
J := ideal< CoordinateRing(IP) | &cat[ DefiningEquations(Image(phi, anumber2, d)) : d in  [1..15]]>;
SSp := Scheme(IP,MinimalBasis(J)); // This is the superspecial locus in terms of the Igusa invariants. As a reminder, bear in mind this is empty when p<7.
IsIrreducible(SSp);
IrreducibleComponents(SSp);

